On knots, complements, and 6j-symbols

This paper investigates the relation between colored HOMFLY-PT and Kauffman homology, $\text{SO}(N)$ quantum $6j$-symbols and $(a,t)$-deformed $F_K$. First, we present a simple rule of grading change which allows us to obtain the $[r]$-colored quadruply-graded Kauffman homology from the $[r^2]$-colored quadruply-graded HOMFLY-PT homology for thin knots. This rule stems from the isomorphism of the representations $(\mathfrak{so}_6,[r]) \cong (\mathfrak{sl}_4,[r^2])$. Also, we find the relationship among $A$-polynomials of SO and SU-type coming from a differential on Kauffman homology. Second, we put forward a closed-form expression of $\text{SO}(N)(N\geq 4)$ quantum $6j$-symbols for symmetric representations, and calculate the corresponding $\text{SO}(N)$ fusion matrices for the cases when representations $R = [1],[2]$. Third, we conjecture closed-form expressions of $(a,t)$-deformed $F_K$ for the complements of double twist knots with positive braids. Using the conjectural expressions, we derive $t$-deformed ADO polynomials.

==> anc/6j-symbols.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    270585,       8429]
NotebookOptionsPosition[    260315,       8246]
NotebookOutlinePosition[    260655,       8261]
CellTagsIndexPosition[    260612,       8258]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Initialization", "Section",
 CellChangeTimes->{{3.809074093829034*^9, 
  3.8090740978669157`*^9}},ExpressionUUID->"b94ffc87-b7bc-45b3-84b1-\
3e51acae5d1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Clear", " ", "other", " ", "definitions"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.811736457801931*^9, 3.81173647234219*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"98ade426-c242-4732-8e3d-77ad4a58bcca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "Set", " ", "the", " ", "current", " ", "working", " ", "directory", " ", 
    "to", " ", "the", " ", "directory", " ", "of", " ", "the", " ", "current",
     " ", "evaluation", " ", "notebook"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.809074122747182*^9, 3.8090741875034533`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"742fc7e4-3449-4039-a788-f427ebe03120"],

Cell[BoxData[
 RowBox[{"<<", "\"\<HOMFLYPTinvariants.m\>\"", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "package", " ", "calculates", " ", "the", " ", "HOMFLY"}], 
    "-", 
    RowBox[{
    "PT", " ", "colored", " ", "by", " ", "rectangular", " ", 
     "representations", " ", "for", " ", "double", " ", "twist", " ", 
     "knots"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8090742681467113`*^9, 3.80907428084538*^9}, {
  3.809074594653359*^9, 3.80907459861655*^9}, {3.809076976557379*^9, 
  3.809076985753364*^9}, {3.81173763891361*^9, 3.811737639244883*^9}, {
  3.817610120249652*^9, 3.81761018409844*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"0c456b44-b086-43e7-be3a-72da4d62ff5e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rel", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      RowBox[{
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}], 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "/", "2"}], ")"}]}], "tr"}]}], ",", 
     RowBox[{"Q", "->", 
      RowBox[{
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "4"}], ")"}]}], 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "/", "4"}], ")"}]}], 
       RowBox[{"tr", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
     RowBox[{"tr", "->", 
      RowBox[{
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ")"}]}], 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "2"}], ")"}]}]}]}]}], "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"change", " ", "of", " ", "variables", " ", 
     RowBox[{"from", " ", "[", 
      RowBox[{"r", "^", "2"}], "]"}]}], "-", 
    RowBox[{"colored", " ", "HOMFLY"}], "-", 
    RowBox[{"PT", " ", "to", " ", 
     RowBox[{"get", " ", "[", "r", "]"}]}], "-", 
    RowBox[{"colored", " ", "Kauffman"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.817610710981772*^9, 3.817610723252227*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"99fc8c44-01bd-4c38-9713-977336c95166"]
}, Open  ]],

Cell[CellGroupData[{

Cell["quantum SO(N) 6j-symbols and fusion matrix", "Section",
 CellChangeTimes->{{3.8115772420845203`*^9, 3.811577250000113*^9}, {
  3.8168157217650547`*^9, 
  3.816815740928557*^9}},ExpressionUUID->"3da29bfc-20a7-4d64-b638-\
b3310de4dc0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qno", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"q", "^", "x"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "x"}], ")"}]}]}], 
      RowBox[{"q", "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]], "//", "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "number"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.811643139328614*^9, 3.8116431596771393`*^9}, {
   3.8116432494037*^9, 3.811643258155895*^9}, {3.811643730581015*^9, 
   3.81164375636236*^9}, 3.811643803207933*^9, {3.811661132899222*^9, 
   3.811661194675973*^9}, {3.811661252421248*^9, 3.8116612779908743`*^9}, {
   3.8116613970858297`*^9, 3.8116614219458027`*^9}, {3.811662631566431*^9, 
   3.811662633791202*^9}, {3.8116638754289503`*^9, 3.8116638799177856`*^9}, 
   3.811725584314671*^9, {3.81173235050079*^9, 3.811732351437789*^9}, {
   3.816816260283951*^9, 3.816816268033807*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"0d8da649-661a-4fc1-a06c-b59372274c1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Qfac", "[", "x_", "]"}], ":=", 
    FractionBox[
     RowBox[{"QFactorial", "[", 
      RowBox[{"x", ",", 
       RowBox[{"q", "^", "2"}]}], "]"}], 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "x", 
        RowBox[{"(", 
         RowBox[{"x", "-", "1"}], ")"}]}], ")"}]}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"q", "-", "factorial"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.81172230959695*^9, 3.811722315917117*^9}, {
   3.811725597519615*^9, 3.8117256112947817`*^9}, 3.811739570159443*^9, {
   3.8168162706785717`*^9, 3.816816283361717*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"abddac5a-72d6-46c5-9915-33ae8454b115"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qdim", "[", 
   RowBox[{"r_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "+", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], 
    RowBox[{"Qfac", "[", "r", "]"}]], "+", 
   FractionBox[
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "+", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"r", "-", "2"}]}], "}"}]}], "]"}], 
    RowBox[{"Qfac", "[", 
     RowBox[{"r", "-", "1"}], "]"}]], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"quantum", " ", "dimension", " ", "of", " ", "symmetric", " ", 
     RowBox[{"rep", " ", "[", "r", "]"}], " ", "of", " ", "SO", 
     RowBox[{"(", "N", ")"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8066211439094257`*^9, 3.806621250336417*^9}, {
   3.806621343497654*^9, 3.806621345908534*^9}, {3.806621457939108*^9, 
   3.806621461114263*^9}, {3.809827038516664*^9, 3.809827060999009*^9}, 
   3.8099020483599043`*^9, {3.811643885831147*^9, 3.811643911288267*^9}, {
   3.81164398295254*^9, 3.8116439911059923`*^9}, 3.811726354813455*^9, {
   3.811739570925983*^9, 3.811739572663939*^9}, {3.8168162872340517`*^9, 
   3.8168163106177177`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"9e701bf3-980a-4f77-8d13-0cb2adf62f71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qdelta", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Qfac", "[", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "b", "+", "c"}], "]"}], "*", 
     RowBox[{"Qfac", "[", 
      RowBox[{"a", "-", "b", "+", "c"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Qfac", "[", 
       RowBox[{"a", "+", "b", "-", "c"}], "]"}], "/", 
      RowBox[{"Qfac", "[", 
       RowBox[{"a", "+", "b", "+", "c", "+", "1"}], "]"}]}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"1", "/", "2"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5563470446732635`*^9, 3.556347120944626*^9}, {
   3.5563471536904984`*^9, 3.556347320633047*^9}, {3.5563473748431478`*^9, 
   3.5563473758342047`*^9}, {3.5563474132473445`*^9, 3.556347646133665*^9}, {
   3.5563478991081343`*^9, 3.5563485692574644`*^9}, {3.5563486071466317`*^9, 
   3.5563486547373533`*^9}, {3.5563486938995934`*^9, 
   3.5563487319797716`*^9}, {3.556348829550352*^9, 3.5563488319484897`*^9}, {
   3.5563794394533653`*^9, 3.5563794681950097`*^9}, {3.5563797341402206`*^9, 
   3.5563799093782434`*^9}, {3.556379948574486*^9, 3.5563801536512156`*^9}, {
   3.556380360648055*^9, 3.556380377834038*^9}, {3.556382073225009*^9, 
   3.5563820917850704`*^9}, {3.556382140160837*^9, 3.5563822003382792`*^9}, {
   3.556382711187498*^9, 3.556382713596636*^9}, {3.5563828610640707`*^9, 
   3.556382929511986*^9}, {3.806623009769322*^9, 3.806623038772139*^9}, {
   3.806623097688632*^9, 3.806623237109178*^9}, {3.806623287474352*^9, 
   3.806623316616301*^9}, {3.8067209401033583`*^9, 3.80672094163762*^9}, {
   3.8098270551708813`*^9, 3.80982705518399*^9}, {3.811643244470921*^9, 
   3.811643247263022*^9}, {3.811644853245851*^9, 3.8116448637912893`*^9}, 
   3.8117263571797657`*^9, {3.811739573169918*^9, 3.8117395745269127`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"1adff0f4-c36a-4f90-8ad5-c34c7683eed2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qracah", "[", 
   RowBox[{
   "j1_", ",", "j2_", ",", "j3_", ",", "j4_", ",", "j12_", ",", "j23_"}], 
   "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"j1", "-", "j2"}], "]"}], "\[LessEqual]", "j12", 
      "\[LessEqual]", 
      RowBox[{"j1", "+", "j2"}]}], "&&", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"j2", "-", "j3"}], "]"}], "\[LessEqual]", "j23", 
      "\[LessEqual]", 
      RowBox[{"j2", "+", "j3"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"qdelta", "[", 
         RowBox[{"j1", ",", "j2", ",", "j12"}], "]"}], "*", 
        RowBox[{"qdelta", "[", 
         RowBox[{"j3", ",", "j4", ",", "j12"}], "]"}], "*", 
        RowBox[{"qdelta", "[", 
         RowBox[{"j1", ",", "j4", ",", "j23"}], "]"}], "*", 
        RowBox[{"qdelta", "[", 
         RowBox[{"j2", ",", "j3", ",", "j23"}], "]"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "m"}], "*", 
           RowBox[{"Qfac", "[", 
            RowBox[{"m", "+", "1"}], "]"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Qfac", "[", 
               RowBox[{"m", "-", "j1", "-", "j2", "-", "j12"}], "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"m", "-", "j3", "-", "j4", "-", "j12"}], "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"m", "-", "j1", "-", "j4", "-", "j23"}], "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"m", "-", "j2", "-", "j3", "-", "j23"}], "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"j1", "+", "j2", "+", "j3", "+", "j4", "-", "m"}], 
               "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"j1", "+", "j3", "+", "j12", "+", "j23", "-", "m"}], 
               "]"}], "*", 
              RowBox[{"Qfac", "[", 
               RowBox[{"j2", "+", "j4", "+", "j12", "+", "j23", "-", "m"}], 
               "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"j1", "+", "j2", "+", "j12"}], ",", 
              RowBox[{"j3", "+", "j4", "+", "j12"}], ",", 
              RowBox[{"j1", "+", "j4", "+", "j23"}], ",", 
              RowBox[{"j2", "+", "j3", "+", "j23"}]}], "]"}], ",", 
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"j1", "+", "j2", "+", "j3", "+", "j4"}], ",", 
              RowBox[{"j1", "+", "j3", "+", "j12", "+", "j23"}], ",", 
              RowBox[{"j2", "+", "j4", "+", "j12", "+", "j23"}]}], "]"}]}], 
           "}"}]}], "]"}]}], "//", "Simplify"}], "//", "PowerExpand"}], "//", 
     "Simplify"}], ",", "0"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "SU", 
    RowBox[{"(", "2", ")"}], " ", "quantum", " ", "6", "j", " ", "symbol"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.80982705518944*^9, 3.809827055208605*^9}, 
   3.809902065759839*^9, {3.81164487197326*^9, 3.811644906337191*^9}, {
   3.811726361092142*^9, 3.811726366414116*^9}, {3.8117395748482428`*^9, 
   3.811739576612156*^9}, {3.8168163393920517`*^9, 3.816816353027206*^9}, {
   3.817628845506667*^9, 3.817628952133091*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"f211d3ac-7413-409a-83a7-dbc87345069c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qspecial3j", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", "=", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], "}"}], ",", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"Qfac", "[", 
       RowBox[{
        RowBox[{"n", "/", "2"}], "-", "1"}], "]"}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Qfac", "[", 
          RowBox[{"J", "+", "n", "-", "3"}], "]"}], 
         RowBox[{
          RowBox[{"Qfac", "[", 
           RowBox[{"n", "-", "3"}], "]"}], 
          RowBox[{"Qfac", "[", 
           RowBox[{"J", "+", 
            RowBox[{"n", "/", "2"}], "-", "1"}], "]"}]}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "l"}], "+", "n", "-", "2"}], ")"}], "]"}], 
            RowBox[{"Qfac", "[", 
             RowBox[{"J", "-", "l", "+", 
              RowBox[{"n", "/", "2"}], "-", "2"}], "]"}]}], 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], 
            RowBox[{"qdim", "[", 
             RowBox[{"l", ",", "n"}], "]"}], 
            RowBox[{"Qfac", "[", 
             RowBox[{"J", "-", "l"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "}"}]}], "]"}]}], 
       ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8067161021796*^9, 3.8067162356817636`*^9}, {
   3.806716266272519*^9, 3.806716347204184*^9}, 3.8099020832063227`*^9, {
   3.811663603608466*^9, 3.811663647110897*^9}, {3.811663742265366*^9, 
   3.811663747133642*^9}, {3.811663777988929*^9, 3.811663780482749*^9}, {
   3.811721168883613*^9, 3.8117211917401743`*^9}, 3.811726402524605*^9, 
   3.811726467370191*^9, {3.8117395767888536`*^9, 3.8117395788897753`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"97041e12-608c-4bf8-9eea-70fb8e8ca7a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qso6j", "[", 
   RowBox[{
   "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "n_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "c"}], "+", "n", "-", "2"}], ")"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "+", "n", "-", "2"}], ")"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "e"}], "+", "n", "-", "2"}], ")"}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], "^", "3"}], 
       RowBox[{"qdim", "[", 
        RowBox[{"c", ",", "n"}], "]"}], 
       RowBox[{"qdim", "[", 
        RowBox[{"d", ",", "n"}], "]"}], 
       RowBox[{"qdim", "[", 
        RowBox[{"e", ",", "n"}], "]"}]}]], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}]}], 
   RowBox[{
    RowBox[{"qspecial3j", "[", 
     RowBox[{"c", ",", "d", ",", "e", ",", "n"}], "]"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"(", 
           RowBox[{"c", "+", "d", "-", "e"}], ")"}], "2"], "+", "f", "+", "n",
          "+", "l"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"qno", "[", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "n", "-", "3"}], "]"}], ")"}], 
      RowBox[{"qracah", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "b"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "f"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "f"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"b", "+", "n"}], ")"}]}], "-", "2"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "d"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{"l", "+", 
         RowBox[{
          FractionBox["1", "2"], "n"}], "-", "2"}]}], " ", "]"}], 
      RowBox[{"qracah", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "a"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "f"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "f"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"a", "+", "n"}], ")"}]}], "-", "2"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "c"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{"l", "+", 
         RowBox[{
          FractionBox["1", "2"], "n"}], "-", "2"}]}], "]"}], 
      RowBox[{"qracah", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "a"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "b"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "b"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{"a", "+", "n"}], ")"}]}], "-", "2"}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "e"}], "+", 
         RowBox[{
          FractionBox["1", "4"], "n"}], "-", "1"}], ",", 
        RowBox[{"l", "+", 
         RowBox[{
          FractionBox["1", "2"], "n"}], "-", "2"}]}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"Qfac", "[", "l", "]"}], 
          RowBox[{"Qfac", "[", 
           RowBox[{"n", "-", "3"}], "]"}]}], 
         RowBox[{"Qfac", "[", 
          RowBox[{"l", "+", "n", "-", "4"}], "]"}]], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "0", ",", "a"}], "}"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"quantum", " ", "SO", 
     RowBox[{"(", "N", ")"}], " ", "6", "j", " ", "symbol"}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.811577341952614*^9, 3.811577611566457*^9}, {
   3.8116474280166597`*^9, 3.811647450644352*^9}, {3.811647543573374*^9, 
   3.811647547865528*^9}, {3.811647580636504*^9, 3.811647622784524*^9}, {
   3.811661700323628*^9, 3.811661757832527*^9}, {3.811661798819798*^9, 
   3.811661812209016*^9}, {3.811663540514221*^9, 3.811663554337246*^9}, 
   3.8117212312618713`*^9, {3.811726393085235*^9, 3.811726404527473*^9}, {
   3.811726750790098*^9, 3.81172675091355*^9}, {3.8117395800314302`*^9, 
   3.811739580984352*^9}, 3.8117399817017717`*^9, {3.816816395827338*^9, 
   3.816816406367056*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"f22d360e-55eb-4100-a1e6-92f89614a59c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qsoracah", "[", 
   RowBox[{
   "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "n_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"qdim", "[", 
      RowBox[{"e", ",", "n"}], "]"}], 
     RowBox[{"qdim", "[", 
      RowBox[{"f", ",", "n"}], "]"}]}], "]"}], 
   RowBox[{"qso6j", "[", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "n"}],
     "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"SO", 
     RowBox[{"(", "N", ")"}], " ", "fusion", " ", "matrix", " ", "element"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.811577643780623*^9, 3.811577647399624*^9}, {
   3.811726409991252*^9, 3.8117264119516153`*^9}, 3.811726454669915*^9, {
   3.811726823992964*^9, 3.8117268321870213`*^9}, 3.811726986076404*^9, {
   3.811739967186406*^9, 3.8117399919594507`*^9}, {3.8168164084511967`*^9, 
   3.816816433108272*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3ecab701-8af1-4d5e-a981-33f89aef1dce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qso6j", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "4"}], 
   "]"}], "//", "FunctionExpand"}]], "Input",
 CellChangeTimes->{{3.817629333234365*^9, 3.8176293559944077`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"1b862316-9d7b-4564-9146-ce5fc6264a19"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "2"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.8176293522093773`*^9, 3.817629356438753*^9}},
 CellLabel->"Out[82]=",ExpressionUUID->"049d90a7-a385-40a7-ad5a-f1774b65fc9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qso6j", "[", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "4"}],
     "]"}], "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.81762936290941*^9, 3.817629425292341*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"9dd35131-cb7f-44cc-b13d-6fed51861276"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "6"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8176293643446007`*^9, 3.817629368751533*^9}, {
  3.817629403278311*^9, 3.817629425602522*^9}},
 CellLabel->"Out[89]=",ExpressionUUID->"e86494a2-aa72-4b76-8611-5f703a524bf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qso6j", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "4"}],
     "]"}], "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817629435101869*^9, 3.817629456979854*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"b0981b50-1492-4245-a89e-3bd8893bec21"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "4"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.817629443173368*^9, 3.817629457311343*^9}},
 CellLabel->"Out[91]=",ExpressionUUID->"746e81d5-0a57-40e2-b6cf-9e98a697dc15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qso6j", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "]"}], "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817629461436863*^9, 3.817629472372821*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"915512f5-e97e-4408-9565-b82ff7565c27"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.817629469189453*^9, 3.817629472707046*^9}},
 CellLabel->"Out[93]=",ExpressionUUID->"f2f10850-0823-4df9-98db-b892cbc79f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qso6j", "[", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "4"}],
     "]"}], "//", "FunctionExpand"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817629503131586*^9, 3.817629504857863*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"bd89eefb-e545-4906-820f-39d95a908af7"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "16"], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.817629505416656*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"2abac7ea-5fbe-4440-be0d-b33cc77f041b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(N) single box fusion matrix", "Section",
 CellChangeTimes->{{3.816815859278514*^9, 
  3.816815868160005*^9}},ExpressionUUID->"51b3e3a6-e3a3-4362-a9b6-\
dac1e4a3a4af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qno", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"q", "^", "x"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "x"}], ")"}]}]}], 
      RowBox[{"q", "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]], "//", "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "number"}], " ", "*)"}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"42293492-8f5d-4ea5-a17e-67a4ff8442b8"],

Cell[CellGroupData[{

Cell["fusion matrix", "Subsection",
 CellChangeTimes->{{3.816816079257936*^9, 
  3.816816081449288*^9}},ExpressionUUID->"bcdacb6d-c7b6-42bb-b23a-\
f332e9a6dc80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FusionMatrix", "=", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"first", " ", 
     RowBox[{"row", " ", ":", " ", 
      RowBox[{"trivial", " ", "rep"}]}]}], ";", " ", 
    RowBox[{"second", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"horizontal", " ", "two", " ", "boxes"}]}]}], ";", " ", 
    RowBox[{"third", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"vertical", " ", "two", " ", "boxes"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrix", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "1"}], "]"}], 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}], "/", 
          RowBox[{"qno", "[", "2", "]"}]}]}], "]"}]}], "//", "PowerExpand"}], 
     "//", "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrix", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "1"}], "]"}], 
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "2"}], "]"}]}], ")"}], "/", 
          RowBox[{"qno", "[", "2", "]"}]}]}], "]"}]}], "//", "PowerExpand"}], 
     "//", "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "2"}], "]"}], "/", 
       RowBox[{"qno", "[", "2", "]"}]}], 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrix", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], 
       FractionBox["1", 
        RowBox[{"qno", "[", "2", "]"}]], " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "2"}], "]"}]}], ")"}]}], "]"}]}], "//", 
      "PowerExpand"}], "//", "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]], 
      FractionBox[
       RowBox[{"qno", "[", "n", "]"}], 
       RowBox[{"qno", "[", "2", "]"}]]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.807845670465707*^9, 3.807845756917829*^9}, {
   3.807845812190346*^9, 3.807845814463601*^9}, {3.807845854519466*^9, 
   3.807845951179529*^9}, {3.807846627888523*^9, 3.8078466402066*^9}, {
   3.8078499539045477`*^9, 3.807849970389974*^9}, {3.807850021318207*^9, 
   3.807850026889124*^9}, 3.807850148590969*^9, {3.807850339397485*^9, 
   3.807850363623486*^9}, {3.807850872117255*^9, 3.8078508911631317`*^9}, {
   3.810268023938319*^9, 3.810268052225423*^9}, {3.8115641655034657`*^9, 
   3.811564174015089*^9}, {3.811575256045218*^9, 3.811575272265894*^9}, {
   3.811575313915554*^9, 3.8115753993904257`*^9}, {3.816815911080254*^9, 
   3.816815979789504*^9}, {3.81681651580219*^9, 3.816816520504765*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"64b15a46-ac06-483c-b170-109cb276f9d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6j-symbols ", "Subsection",
 CellChangeTimes->{{3.816816087035914*^9, 
  3.816816091648615*^9}},ExpressionUUID->"97272a66-91e7-408c-bcaf-\
947c440eace3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SixJMatrix", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"qno", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]]}], ",", 
        FractionBox[
         RowBox[{"qno", "[", "n", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}]]}], "}"}]}], "}"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816816102822053*^9, 3.8168161593053913`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"7b443af3-044e-4a4b-a99d-b5428ea9ea0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixJMatrix", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.816816137984934*^9, 3.8168161432968073`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"d65511c8-ff62-4b5f-8f73-be9f9b3546ea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1"},
     {"1", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "n"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], "+", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]]}]]}]},
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], "+", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "n"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.81681614370676*^9, 3.8168161619338293`*^9}, 
   3.8176105940961246`*^9, 3.817610744166544*^9, 3.817612223934257*^9, 
   3.817629119465781*^9, 3.817629236097898*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"6b27b7d6-6637-4873-9825-\
869c6f8fa3a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SO(N) double box fusion matrix", "Section",
 CellChangeTimes->{{3.816816193377738*^9, 
  3.816816200734703*^9}},ExpressionUUID->"9ab11429-b41e-4f90-8c70-\
0d3dbb10460f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qno", "[", "x_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"q", "^", "x"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "x"}], ")"}]}]}], 
      RowBox[{"q", "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]], "//", "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "number"}], " ", "*)"}]}]], "Input",
 CellLabel->
  "In[171]:=",ExpressionUUID->"83b46391-7f80-403e-b5e2-ea4758f981e8"],

Cell[CellGroupData[{

Cell["fusion matrix", "Subsection",
 CellChangeTimes->{{3.816816490432728*^9, 
  3.81681649277966*^9}},ExpressionUUID->"cc663b80-c9be-44f6-974c-\
ff193aaf0666"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FusionMatrixSOn", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "representation", " ", "for", " ", "each", " ", "row", " ", 
     "is", " ", "given", " ", 
     RowBox[{"by", ":", "\[IndentingNewLine]", 
      RowBox[{"the", " ", "first", " ", 
       RowBox[{"row", ":", " ", 
        RowBox[{"{", "}"}]}]}]}]}], ",", " ", 
    RowBox[{"the", " ", "second", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}]}], ",", " ", 
    RowBox[{"the", " ", "third", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"{", "2", "}"}]}]}], ",", "\[IndentingNewLine]", "  ", 
    RowBox[{"the", " ", "fourth", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}]}], ",", "   ", 
    RowBox[{"the", " ", "fifth", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}]}], ",", " ", 
    RowBox[{"the", " ", "sixth", " ", 
     RowBox[{"row", ":", " ", 
      RowBox[{"{", "6", "}"}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"qno", "[", "2", "]"}], 
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"n", "-", "1"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], "+", 
        RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]]}], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "2"}], "]"}]}], ")"}]}], 
        RowBox[{"qno", "[", "2", "]"}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "n", "]"}], "+", 
           RowBox[{"qno", "[", "2", "]"}]}], ")"}]}], 
        RowBox[{"qno", "[", "2", "]"}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "2", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "3"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "2", "]"}]}]]}], "]"}]}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", "n", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "4", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}]}], 
         RowBox[{"qno", "[", "2", "]"}]]}], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", "n", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "2"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", "4", "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"qno", "[", "n", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}]}]]}], "]"}]}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", "n", "]"}]}], 
      RowBox[{
       RowBox[{"qno", "[", "3", "]"}], 
       RowBox[{"qno", "[", "4", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "2"}], "]"}], "+", 
         RowBox[{"qno", "[", "2", "]"}]}], ")"}]}]], 
     FractionBox[
      RowBox[{"qno", "[", "2", "]"}], 
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], "+", 
         RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "2"}], "]"}], "+", 
        RowBox[{"qno", "[", "2", "]"}]}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", "n", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "n", "]"}], "+", 
           RowBox[{"qno", "[", "2", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "+", "2"}], "]"}], "+", 
           RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", "4", "]"}]}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "n", "]"}]], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "2"}], "]"}]}], ")"}], 
         RowBox[{"qno", "[", "n", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "+", "2"}], "]"}], "+", 
           RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], 
         RowBox[{"qno", "[", "4", "]"}]}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", "n", "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}]}]], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "+", "1"}], "]"}], 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "3", "]"}]}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "4", "]"}]}]], 
        RowBox[{"qno", "[", "n", "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "4", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "2"}], "]"}]}], ")"}]}], "]"}]}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "6", "]"}], "]"}], "[", 
     RowBox[{"[", "5", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "2"}], "]"}], "+", 
          RowBox[{"qno", "[", "2", "]"}]}], ")"}]}]], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "4", "]"}]}]], 
     RowBox[{"Sqrt", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "2"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "n", "]"}], "+", 
          RowBox[{"qno", "[", "4", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "2"}], "]"}], "+", 
          RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{"qno", "[", "3", "]"}]], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], "-", "3"}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "-", 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "3"}], "]"}], "+", 
         RowBox[{"qno", "[", "3", "]"}], "-", "1"}]], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "2"}], "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "2"}], "]"}], "+", 
           RowBox[{"qno", "[", "2", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "n", "]"}], "+", 
           RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
        RowBox[{"qno", "[", "4", "]"}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], "-", 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "+", 
         RowBox[{"qno", "[", "3", "]"}], "-", "1"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "+", "2"}], "]"}], "+", 
           RowBox[{"qno", "[", "2", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}], ")"}]}]], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "2"}], "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "n", "]"}], "+", 
           RowBox[{"qno", "[", "2", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "n", "]"}], "+", 
           RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
        RowBox[{"qno", "[", "4", "]"}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "[", 
     RowBox[{"[", "4", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "3"}], "]"}], "+", 
            RowBox[{"qno", "[", "1", "]"}]}], ")"}]}]], 
        RowBox[{"Factor", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "3"}], "]"}], "-", 
           RowBox[{"qno", "[", "5", "]"}]}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "4"}], "]"}], "-", 
           RowBox[{"qno", "[", "4", "]"}]}]], "]"}]}], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "+", "1"}], "]"}], 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "3"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "1"}], "]"}], "+", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", 
             RowBox[{"n", "-", "1"}], "]"}], "+", 
            RowBox[{"qno", "[", "3", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "n", "]"}], "+", 
            RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}], 
          RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "]"}]}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], "+", 
         RowBox[{"qno", "[", "4", "]"}], "-", 
         RowBox[{"qno", "[", "2", "]"}]}], 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "3"}], "]"}], "+", "1"}]], 
       FractionBox["1", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "2"}], "]"}], "+", 
         RowBox[{"qno", "[", "2", "]"}]}]], 
       FractionBox["1", 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}]]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "2"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", 
        RowBox[{"n", "+", "1"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "n", "]"}], "+", 
         RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "4", "]"}]}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "4"]}], "-", 
        SuperscriptBox["q", "n"], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "n"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "n"], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]]}], ")"}]}]], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], "+", 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "2"}], "]"}]}], ")"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}]}], 
      RowBox[{"qno", "[", "2", "]"}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "n"]}], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", 
          RowBox[{"4", "+", "n"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"6", "+", "n"}]]}], "-", 
        SuperscriptBox["q", 
         RowBox[{"8", "+", "n"}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "n"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"3", " ", "n"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]]}], ")"}]}]], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], "+", 
         RowBox[{"qno", "[", "n", "]"}]}], ")"}]}], 
      RowBox[{"qno", "[", "2", "]"}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", " ", "n"}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"6", "+", "n"}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           SuperscriptBox["q", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"6", "+", 
             RowBox[{"3", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "n"}]}]]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ")"}]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", "3", "]"}], "+", 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}]}], ")"}], " ", 
       RowBox[{"qno", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"qno", "[", "2", "]"}], 
       RowBox[{"qno", "[", "2", "]"}], " ", 
       RowBox[{"qno", "[", "3", "]"}]}]]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Factor", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "3"}], "]"}], "-", 
           RowBox[{"qno", "[", "5", "]"}]}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "4"}], "]"}], "-", 
           RowBox[{"qno", "[", "4", "]"}]}]], "]"}], 
        FractionBox["1", 
         RowBox[{"qno", "[", "2", "]"}]]}], ")"}], 
      FractionBox[
       RowBox[{"qno", "[", 
        RowBox[{"n", "-", "1"}], "]"}], 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", "n", "]"}]}], ")"}]}], " ", "]"}]}], "//", 
     "Simplify"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Factor", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "3"}], "]"}], "-", 
           RowBox[{"qno", "[", "5", "]"}]}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "4"}], "]"}], "-", 
           RowBox[{"qno", "[", "4", "]"}]}]], "]"}], 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}], "+", 
          RowBox[{"qno", "[", "2", "]"}]}]]}], ")"}], 
      FractionBox["1", 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "3", "]"}]}]], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "2"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qno", "[", "3", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}], ")"}]}], "]"}]}], "//", 
     "Simplify"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FusionMatrixSOn", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FusionMatrixSOn", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"n", "-", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Factor", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "3"}], "]"}], "-", 
           RowBox[{"qno", "[", "5", "]"}]}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "4"}], "]"}], "-", 
           RowBox[{"qno", "[", "4", "]"}]}]], "]"}], 
        FractionBox["1", 
         RowBox[{
          RowBox[{"qno", "[", "n", "]"}], "-", 
          RowBox[{"qno", "[", "2", "]"}]}]]}], ")"}], 
      FractionBox["1", 
       RowBox[{"qno", "[", "2", "]"}]], 
      RowBox[{"Sqrt", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "3"}], "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"qno", "[", 
          RowBox[{"n", "+", "1"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], "+", 
           RowBox[{"qno", "[", "n", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qno", "[", "3", "]"}], "+", 
           RowBox[{"qno", "[", 
            RowBox[{"n", "-", "1"}], "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{"qno", "[", "3", "]"}]}]], "]"}]}], "//", "Simplify"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.809907370354103*^9, 3.809907402393873*^9}, {
   3.809907485479368*^9, 3.809907896065029*^9}, {3.8099079547739067`*^9, 
   3.809908038814658*^9}, {3.809908081275434*^9, 3.809908098946941*^9}, {
   3.80992143167105*^9, 3.809921434856641*^9}, {3.809922440101117*^9, 
   3.809922440472884*^9}, {3.809922656810334*^9, 3.809922665845402*^9}, {
   3.8099233548947687`*^9, 3.809923362017557*^9}, {3.809924489957232*^9, 
   3.80992449037061*^9}, 3.8099246656256104`*^9, 3.809924716244301*^9, {
   3.810248120688239*^9, 3.810248186498317*^9}, {3.810248297375484*^9, 
   3.8102483140748243`*^9}, {3.810249267869769*^9, 3.810249303221858*^9}, {
   3.810249558321343*^9, 3.810249558674284*^9}, {3.810250284709167*^9, 
   3.810250296920289*^9}, 3.810252303413372*^9, {3.810262882177575*^9, 
   3.810262882684338*^9}, {3.810359017948207*^9, 3.810359044338963*^9}, {
   3.810361043044003*^9, 3.810361047272492*^9}, {3.811195497633095*^9, 
   3.8111955196505537`*^9}, 3.8112982151192207`*^9, {3.811299095481104*^9, 
   3.811299240888633*^9}, {3.811299292955611*^9, 3.811299396673469*^9}, {
   3.811299436257586*^9, 3.811299507187746*^9}, {3.811472758661241*^9, 
   3.811472800919582*^9}, {3.811475369235857*^9, 3.811475381113158*^9}, {
   3.811475493170814*^9, 3.8114754953076973`*^9}, {3.811475526435645*^9, 
   3.811475548102769*^9}, {3.8114757064448233`*^9, 3.8114757079441032`*^9}, {
   3.81147579327052*^9, 3.8114758011416283`*^9}, 3.811476205188163*^9, {
   3.811476327363347*^9, 3.8114763388989153`*^9}, {3.8114765761115513`*^9, 
   3.81147659562255*^9}, {3.811476662828705*^9, 3.811476674625656*^9}, 
   3.811476836186635*^9, {3.81147695594385*^9, 3.811476962517911*^9}, 
   3.8114771999791403`*^9, {3.811477291877488*^9, 3.8114772970293283`*^9}, {
   3.8114777658799133`*^9, 3.8114777675774593`*^9}, {3.811477813268284*^9, 
   3.8114778175030737`*^9}, {3.811477931965487*^9, 3.8114779390842323`*^9}, {
   3.8114782510607862`*^9, 3.811478252237933*^9}, {3.811488995994519*^9, 
   3.811489067400957*^9}, {3.8114891396291428`*^9, 3.811489146672988*^9}, {
   3.81155231111343*^9, 3.811552335341035*^9}, 3.811552372763298*^9, {
   3.811569513043336*^9, 3.8115696546478987`*^9}, 3.8168165314067698`*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"ffee6466-d85f-4a6b-8773-d54969650a1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6j-symbols", "Subsection",
 CellChangeTimes->{{3.816816599852063*^9, 
  3.816816607460494*^9}},ExpressionUUID->"8e123f33-18f7-4bec-addf-\
ca029d936382"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SixJMatrixSOn", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "4"]}], "-", 
          SuperscriptBox["q", "n"], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "n"}]}]]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "n"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "4"], "+", 
            SuperscriptBox["q", "n"], "+", 
            SuperscriptBox["q", 
             RowBox[{"2", " ", "n"}]], "+", 
            SuperscriptBox["q", 
             RowBox[{"4", "+", "n"}]]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"qno", "[", "3", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"qno", "[", "3", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "n", "]"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox["q", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", "n"]}], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"6", "+", "n"}]]}], "-", 
          SuperscriptBox["q", 
           RowBox[{"8", "+", "n"}]], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", "n"}]}]]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "n"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["q", "2"]}], "+", 
            SuperscriptBox["q", "n"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", 
             RowBox[{"4", "+", "n"}]]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "-", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"qno", "[", "3", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"2", "+", "n"}], "]"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "5", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "-", 
            RowBox[{"qno", "[", "n", "]"}]}], ")"}]}]], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", 
            RowBox[{"2", " ", "n"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", 
              RowBox[{"2", " ", "n"}]], "-", 
             SuperscriptBox["q", 
              RowBox[{"2", "+", "n"}]], "+", 
             SuperscriptBox["q", 
              RowBox[{"6", "+", "n"}]], "-", 
             SuperscriptBox["q", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}]}]], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["q", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "n"}]}]]}], "-", 
             SuperscriptBox["q", 
              RowBox[{"6", "+", 
               RowBox[{"2", " ", "n"}]}]], "+", 
             SuperscriptBox["q", 
              RowBox[{"8", "+", 
               RowBox[{"2", " ", "n"}]}]], "+", 
             SuperscriptBox["q", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", "n"}]}]], "-", 
             SuperscriptBox["q", 
              RowBox[{"6", "+", 
               RowBox[{"3", " ", "n"}]}]], "+", 
             SuperscriptBox["q", 
              RowBox[{"4", "+", 
               RowBox[{"4", " ", "n"}]}]]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", "n"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "n"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "2"]}], "+", 
             SuperscriptBox["q", "n"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["q", "4"], "+", 
             SuperscriptBox["q", "n"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["q", "6"]}], "+", 
             SuperscriptBox["q", 
              RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["q", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ")"}]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"qno", "[", "5", "]"}]}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "1", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", "n", "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"qno", "[", "3", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"qno", "[", "3", "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"qno", "[", "3", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}], "]"}], "-", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"qno", "[", "5", "]"}]}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "-", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "1", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"qno", "[", "2", "]"}]}], "+", 
          RowBox[{"qno", "[", "4", "]"}], "+", 
          RowBox[{
           RowBox[{"qno", "[", "2", "]"}], " ", 
           RowBox[{"qno", "[", 
            RowBox[{"1", "+", "n"}], "]"}]}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"qno", "[", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"1", "+", "n"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qno", "[", "2", "]"}], "+", 
             RowBox[{"qno", "[", 
              RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{"qno", "[", "n", "]"}]]}], ",", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], "+", 
          RowBox[{"qno", "[", 
           RowBox[{"2", "+", "n"}], "]"}]}]], ",", 
        FractionBox[
         RowBox[{"qno", "[", "2", "]"}], 
         RowBox[{
          RowBox[{"qno", "[", "n", "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}]}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"qno", "[", "2", "]"}], 
          RowBox[{
           RowBox[{"qno", "[", 
            RowBox[{"1", "+", "n"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qno", "[", "2", "]"}], "+", 
             RowBox[{"qno", "[", 
              RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]]}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"qno", "[", "2", "]"}], " ", 
          RowBox[{"qno", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
         RowBox[{
          RowBox[{"qno", "[", 
           RowBox[{"1", "+", "n"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "2", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{"2", "+", "n"}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qno", "[", "4", "]"}], "+", 
            RowBox[{"qno", "[", 
             RowBox[{"2", "+", "n"}], "]"}]}], ")"}]}]]}], "}"}]}], "}"}], "//",
     "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81681663361989*^9, 3.816816648453452*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"dc5d5e62-c542-415e-9676-1c44bd7b046d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixJMatrixSOn", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8168166559990396`*^9, 3.8168166619592657`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"9214da6d-946a-476e-9195-054f314bc55c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1"},
     {"1", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "4"]}], "-", 
        SuperscriptBox["q", "n"], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "n"}]}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "n"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "n"], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]]}], ")"}]}]], 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "4"]}], "-", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"3", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]]}]]}]},
     {"1", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", "n"]}], "-", 
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", "n"}]], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", 
          RowBox[{"4", "+", "n"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"6", "+", "n"}]]}], "-", 
        SuperscriptBox["q", 
         RowBox[{"8", "+", "n"}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "n"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"3", " ", "n"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "n"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["q", "n"], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]]}]]},
     {"1", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "4"]}], "-", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"3", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "n"]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", "n"}]], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], "-", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "n"}]}]], "-", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"3", " ", "n"}]}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "4"], "+", 
          SuperscriptBox["q", "n"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", " ", "n"}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "n"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]},
     {"1", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox["q", "4"], "+", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "n"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["q", "n"], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "n"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", " ", "n"}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", " ", "n"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "-", 
          SuperscriptBox["q", "n"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", "n"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "6"]}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]], "-", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["q", "n"], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["q", "n"], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}]},
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", "4"]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["q", "n"], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", "n"}]], "+", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "n"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", " ", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"2", " ", "n"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["q", "n"], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", "n"}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "n"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["q", "2"]}], "+", 
          SuperscriptBox["q", "n"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", "n"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SuperscriptBox["q", "n"], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", "n"}]], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.816816662393066*^9, 3.817610606934243*^9, 
  3.817610753204979*^9, 3.817612230785099*^9},
 CellLabel->
  "Out[195]//MatrixForm=",ExpressionUUID->"151b09dc-a5f2-421a-824c-\
a66b145dcb7a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculating Kauffman colored by single box", "Section",
 CellChangeTimes->{{3.81681672004035*^9, 
  3.816816729884157*^9}},ExpressionUUID->"ebd682ef-cb80-427e-9d59-\
aa0d45b20251"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cassimir", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"r", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"r", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"r", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "-", 
          RowBox[{"2", "*", "i", "*", 
           RowBox[{"r", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
   ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"casimir", " ", "for", " ", "SO", 
    RowBox[{"(", "n", ")"}], " ", "symmetric", " ", "representation", " ", 
    "r"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.816816870430826*^9, 3.816816874339489*^9}, {
  3.816817012468326*^9, 3.816817017520664*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"855651c3-9331-4fac-af7b-e6d1ddf78f9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qdimR", "[", "n_", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "+", "1"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "quantum", " ", "dimension", " ", "of", " ", "fundamental", " ", 
    "representation", " ", "of", " ", "SO", 
    RowBox[{"(", "n", ")"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "[", "1", "]"}], "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "quantum", " ", "dimension", " ", "of", " ", "trivial", " ", "rep"}], " ", 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}]}], ")"}], "/", 
      RowBox[{"qno", "[", "2", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "quantum", " ", "dimension", " ", "of", " ", "horizontal", " ", "two", " ",
     "box"}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]2", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"qno", "[", "2", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "quantum", " ", "dimension", " ", "of", " ", "vertical", " ", "two", " ", 
    "box"}], " ", "*)"}], " "}]}], "Input",
 CellChangeTimes->{{3.816816913263318*^9, 3.816817060898168*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"1051f7e2-784f-4a98-9443-6f629dba4744"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"braiding", " ", "operator", " ", "eigenvalues"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]plus", "[", 
     RowBox[{"n_", ",", "1"}], "]"}], ":=", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"trivial", " ", "rep"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Lambda]plus", "[", 
     RowBox[{"n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"double", " ", "box"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Lambda]plus", "[", 
     RowBox[{"n_", ",", "3"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ")"}]}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"vertical", " ", "two", " ", "box"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Lambda]minus", "[", 
     RowBox[{"n_", ",", "1"}], "]"}], ":=", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"cassimir", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", "}"}]}], "]"}], ")"}]}]}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"trivial", " ", "rep"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Lambda]minus", "[", 
     RowBox[{"n_", ",", "2"}], "]"}], ":=", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"cassimir", "[", 
       RowBox[{"n", ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], ")"}]}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"double", " ", "box"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"\[Lambda]minus", "[", 
     RowBox[{"n_", ",", "3"}], "]"}], ":=", 
    RowBox[{"-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ")"}], 
      RowBox[{"(*", " ", 
       RowBox[{"vertical", " ", "two", " ", "box"}], " ", 
       "*)"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.816817075825996*^9, 3.816817155061*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"e9454d1e-4b1e-4409-a30e-114032c1773a"],

Cell[CellGroupData[{

Cell["3_1", "Subsection",
 CellChangeTimes->{{3.816817170402397*^9, 
  3.816817172856656*^9}},ExpressionUUID->"0dae8620-49a3-4351-be4e-\
397600c11c73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]plus", "[", 
          RowBox[{"n", ",", "i"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FusionMatrix", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ")"}], "^", "2"}], 
        RowBox[{"qdimR", "[", "n", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", 
        RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "PowerExpand"}], "//",
    "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.807592761358643*^9, 3.807592826823563*^9}, {
  3.807592866806218*^9, 3.807592882002586*^9}, {3.8075936376144953`*^9, 
  3.807593666731844*^9}, {3.807593834301507*^9, 3.807593854391903*^9}, {
  3.807594067106579*^9, 3.807594067250635*^9}, {3.807594192007369*^9, 
  3.807594196100773*^9}, {3.807594268875084*^9, 3.807594292715374*^9}, {
  3.807594375776351*^9, 3.807594394772892*^9}, {3.807829472413754*^9, 
  3.807829480214054*^9}, {3.8078297195149317`*^9, 3.8078297226183577`*^9}, {
  3.807846095885519*^9, 3.807846097132674*^9}, {3.80784613530795*^9, 
  3.807846181366592*^9}, {3.810268065899076*^9, 3.810268116821759*^9}, {
  3.811574912081509*^9, 3.811574938378312*^9}, {3.8115750172945833`*^9, 
  3.811575023762723*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"016bcd82-777b-4d45-9d81-aaafaecf4f18"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]]}]], "Output",
 CellChangeTimes->{{3.816817178077551*^9, 3.816817194900073*^9}, 
   3.81761061749476*^9, 3.8176107799017267`*^9, 3.817612240683124*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"ba5ceb98-4685-43f8-9156-047c4079096c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["q", "3"], 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", "\[Lambda]"}]], ")"}], 
      RowBox[{"Rel", "[", 
       RowBox[{
        RowBox[{
        "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "]"}], "//", 
        "Simplify"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tc", "\[Rule]", "q"}], ",", 
       RowBox[{"tr", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817610771632184*^9, 3.817610787298583*^9}, {
  3.817610831347281*^9, 3.8176108362137947`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"97403bf8-7406-4334-b339-1fb1e1dacf09"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]]}]], "Output",
 CellChangeTimes->{{3.817610780297147*^9, 3.8176107878747787`*^9}, 
   3.817610837873067*^9, 3.817612240734139*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"00acbf80-8342-46e7-a21a-f2eb88f9332f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4_1", "Subsection",
 CellChangeTimes->{{3.81681720831784*^9, 
  3.816817209318966*^9}},ExpressionUUID->"99277443-129f-4dae-845f-\
2a9bb67ca3ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"qdimR", "[", "n", "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"qdimR", "[", "n", "]"}], "^", "3"}]], 
         RowBox[{
          RowBox[{"\[Lambda]minus", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"SixJMatrix", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{
          RowBox[{"\[Lambda]minus", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", "2"}], " ", 
         RowBox[{"\[Rho]2", "[", "l", "]"}], 
         RowBox[{"\[Rho]2", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168172148219767`*^9, 3.81681721676194*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"4eb3576a-17a0-4a7d-af0f-8fb8a80a4895"],

Cell[BoxData[
 RowBox[{"3", "-", 
  FractionBox["2", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["2", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]"}], "q"], "+", 
  RowBox[{"2", " ", "q", " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  SuperscriptBox["\[Lambda]", "2"], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.816817217575943*^9, 3.8176106175966873`*^9, 
  3.8176107803404837`*^9, 3.817612240782077*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"d5a49862-5b02-4add-b341-e223f9d553cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rel", "[", 
     RowBox[{
      RowBox[{
      "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
       RowBox[{"1", ",", "2", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "//", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "\[Rule]", "q"}], ",", 
      RowBox[{"tr", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.817610860072905*^9, 3.817610860990676*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"652277ee-6b62-40b2-872f-a15eba566c36"],

Cell[BoxData[
 RowBox[{"3", "-", 
  FractionBox["2", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["2", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]"}], "q"], "+", 
  RowBox[{"2", " ", "q", " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  SuperscriptBox["\[Lambda]", "2"], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.8176108622827673`*^9, 3.817612240798593*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"bd042f7d-99b2-4888-8a81-ae724a47cd6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5_2", "Subsection",
 CellChangeTimes->{{3.816817227792351*^9, 
  3.816817228483407*^9}},ExpressionUUID->"acd363b1-40f1-4eb3-aed3-\
ef999a2b9792"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"qdimR", "[", "n", "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"qdimR", "[", "n", "]"}], "^", "3"}]], 
         RowBox[{
          RowBox[{"\[Lambda]minus", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], 
         RowBox[{
          RowBox[{"SixJMatrix", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{
          RowBox[{"\[Lambda]plus", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], 
         RowBox[{"\[Rho]2", "[", "l", "]"}], 
         RowBox[{"\[Rho]2", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.816817239880217*^9, 3.8168172434382277`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"4259ae91-739b-47da-839d-4c7d966272f4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["4", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]]}]], "Output",
 CellChangeTimes->{3.81681724391654*^9, 3.817610617677991*^9, 
  3.8176107803878098`*^9, 3.817612240854163*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"c4169e32-b714-4d83-8eee-f2bd6ec39a66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["q", "3"], 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", "\[Lambda]"}]], ")"}], 
      RowBox[{"Rel", "[", 
       RowBox[{
        RowBox[{
        "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
         RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "//", 
        "Simplify"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tc", "\[Rule]", "q"}], ",", 
       RowBox[{"tr", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817610880900593*^9, 3.817610882377202*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"18123b69-d16f-45f1-b487-e8f2c4c0afb4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["q", 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["4", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "2"]]}]], "Output",
 CellChangeTimes->{3.817610883208542*^9, 3.817612240980927*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"b8ab491d-0589-458c-bfaa-fbed75848991"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6_1", "Subsection",
 CellChangeTimes->{{3.816817254320924*^9, 
  3.816817255038444*^9}},ExpressionUUID->"541dc528-8f1f-479e-aca5-\
dca01393618e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"qdimR", "[", "n", "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"qdimR", "[", "n", "]"}], "^", "3"}]], 
         RowBox[{
          RowBox[{"\[Lambda]minus", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}]}], 
         RowBox[{
          RowBox[{"SixJMatrix", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{
          RowBox[{"\[Lambda]minus", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", "2"}], 
         RowBox[{"\[Rho]2", "[", "l", "]"}], 
         RowBox[{"\[Rho]2", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.816817263694186*^9, 3.816817268709775*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"777ab15c-9aff-40ac-85e7-ddeada768598"],

Cell[BoxData[
 RowBox[{"6", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["4", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  SuperscriptBox["q", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["6", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[Lambda]"}], "q"], "+", 
  RowBox[{"3", " ", "q", " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  SuperscriptBox["\[Lambda]", "2"], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.8168172693926067`*^9, 3.817610617810031*^9, 
  3.817610780434816*^9, 3.817612241039332*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"12ed91c1-7eec-4902-8667-a5910266f209"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rel", "[", 
     RowBox[{
      RowBox[{
      "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
       RowBox[{"1", ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "1"}], "]"}], "//", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "\[Rule]", "q"}], ",", 
      RowBox[{"tr", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.817610922887436*^9, 3.8176109236672783`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"d6934fe3-0c08-4207-adec-c673807cd855"],

Cell[BoxData[
 RowBox[{"6", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["4", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  SuperscriptBox["q", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["6", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"6", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[Lambda]"}], "q"], "+", 
  RowBox[{"3", " ", "q", " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  SuperscriptBox["\[Lambda]", "2"], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{3.817610924843419*^9, 3.817612241130172*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"9073efae-2edf-4cf3-8b56-66a3adfcbf4d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculating Kauffman colored by double box", "Section",
 CellChangeTimes->{{3.816816734007721*^9, 
  3.816816749844014*^9}},ExpressionUUID->"549ea714-ef80-4ef1-89a7-\
ac4b16fdc02d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cassimir", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "2"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"r", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"r", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"r", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "-", 
        RowBox[{"2", "*", "i", "*", 
         RowBox[{"r", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "r", "]"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"casimir", " ", "for", " ", "SO", 
    RowBox[{"(", "n", ")"}], " ", "symmetric", " ", "representation", " ", 
    "r"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.816817295847619*^9, 3.8168172983672028`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"3903d816-a848-424d-be39-798131f41371"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dimR", "[", "n_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"qno", "[", 
       RowBox[{"n", "-", "1"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qno", "[", 
          RowBox[{"n", "-", "1"}], "]"}], 
         RowBox[{"qno", "[", "n", "]"}]}], ")"}], "/", 
       RowBox[{"qno", "[", "2", "]"}]}]}], "//", "Simplify"}]}], ";"}], "\n", 
  
  RowBox[{"(*", " ", 
   RowBox[{
   "quantum", " ", "dimension", " ", "of", " ", "horizontal", " ", "double", 
    " ", "box", " ", "representation", " ", "of", " ", "SO", 
    RowBox[{"(", "n", ")"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "1", "]"}], "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", "of", " ", 
    RowBox[{"{", "}"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"qno", "[", "2", "]"}]}], "+", 
     RowBox[{"qno", "[", 
      RowBox[{"n", "-", "1"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", "of", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{"qno", "[", 
      RowBox[{"n", "-", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}]}], ")"}], "/", 
      RowBox[{"qno", "[", "2", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", "of", " ", 
    RowBox[{"{", "2", "}"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "4", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "3", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "3", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "2", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "3"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "2", "]"}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "5", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"qno", "[", "2", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "6", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "2"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "3", "]"}], 
        RowBox[{"qno", "[", "4", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", 
         RowBox[{"n", "-", "1"}], "]"}], 
        RowBox[{"qno", "[", "n", "]"}], 
        RowBox[{"qno", "[", 
         RowBox[{"n", "+", "1"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qno", "[", "2", "]"}], 
        RowBox[{"qno", "[", "3", "]"}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"quantum", " ", "dimension", " ", 
    RowBox[{"{", "4", "}"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.816817373420642*^9, 3.816817480659293*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"d9341391-f599-4eb4-a6b3-49bc3665d61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"braiding", " ", "operator", " ", "eigenvalues"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "1"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "-", " ", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", "}"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "2"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"cassimir", "[", 
           RowBox[{"n", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "3"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "4"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "5"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"cassimir", "[", 
           RowBox[{"n", ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]pls", "[", 
      RowBox[{"n_", ",", "6"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{"cassimir", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", "4", "}"}]}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "1"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "}"}]}], "]"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "2"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ")"}]}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "3"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "4"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "]"}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "5"}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"cassimir", "[", 
         RowBox[{"n", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ")"}]}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]mns", "[", 
      RowBox[{"n_", ",", "6"}], "]"}], ":=", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"cassimir", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8168174947211657`*^9, 3.81681750666243*^9}, 
   3.81681759084426*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"d536b42d-91b3-48c1-b849-49620b9284f6"],

Cell[CellGroupData[{

Cell["3_1", "Subsection",
 CellChangeTimes->{{3.8168176272647467`*^9, 
  3.816817628101915*^9}},ExpressionUUID->"0480fbd6-7b22-41f3-b501-\
d3c2da5dd010"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]pls", "[", 
          RowBox[{"n", ",", "l"}], "]"}], "^", "3"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"FusionMatrixSOn", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], ")"}], "^", "2"}], " ", 
        RowBox[{"dimR", "[", "n", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", 
     RowBox[{"n", "\[Rule]", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", 
        RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "PowerExpand"}], "//",
    "Simplify"}], "//", "Expand"}]], "Input",
 CellLabel->
  "In[235]:=",ExpressionUUID->"6a09479b-268a-4054-97fe-6f8e4eba6f2d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[Lambda]", "4"], 
   SuperscriptBox["q", "4"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "5"], "q"], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "-", 
  SuperscriptBox["\[Lambda]", "6"], "-", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "6"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{"q", " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}]}]], "Output",
 CellChangeTimes->{{3.816817631331921*^9, 3.8168176368604717`*^9}, 
   3.817612253238196*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"f1e8251e-a163-4ffd-9689-6398bfc782d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox["q", "3"], 
        RowBox[{
         SuperscriptBox["tr", "2"], " ", "\[Lambda]"}]], ")"}], "^", "2"}], 
     RowBox[{"Rel", "[", 
      RowBox[{
       RowBox[{
       "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
        RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}], "//", 
       "Simplify"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "\[Rule]", "q"}], ",", 
      RowBox[{"tr", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.817610959153983*^9, 3.817610960336947*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"1bcf61c8-c733-4ccb-8c87-cd649ab88e79"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[Lambda]", "4"], 
   SuperscriptBox["q", "4"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "5"], "q"], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "-", 
  SuperscriptBox["\[Lambda]", "6"], "-", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "6"], 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "-", 
  RowBox[{"q", " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "10"]}]}]], "Output",
 CellChangeTimes->{3.8176109609199133`*^9, 3.817612253294046*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"7bf8b0d5-c13d-45a3-a6df-1f4939cc8150"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4_1", "Subsection",
 CellChangeTimes->{{3.816817648438113*^9, 
  3.816817649455041*^9}},ExpressionUUID->"e987a8b6-ebce-4d80-9b10-\
e929331ab352"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"dimR", "[", "n", "]"}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"SixJMatrixSOn", "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], 
          RowBox[{
           RowBox[{"dimR", "[", "n", "]"}], "^", "3"}]], 
         RowBox[{
          RowBox[{"\[Lambda]mns", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"\[Lambda]mns", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", "2"}], 
         RowBox[{"\[Rho]", "[", "l", "]"}], 
         RowBox[{"\[Rho]", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168176537681026`*^9, 3.8168176576218233`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"0b27d26e-0262-4ed9-bd47-83e31b64c4b6"],

Cell[BoxData[
 RowBox[{"13", "-", 
  FractionBox["1", 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox["7", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  SuperscriptBox["q", "8"], "-", 
  SuperscriptBox["q", "10"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["6", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", "\[Lambda]"}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", "\[Lambda]"}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "\[Lambda]"}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "-", 
  FractionBox["4", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "+", 
  FractionBox[
   SuperscriptBox["q", "5"], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "7"]], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "5"]], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"7", " ", "\[Lambda]"}], "q"], "-", 
  RowBox[{"4", " ", "q", " ", "\[Lambda]"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", "\[Lambda]"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "7"], " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "9"], " ", "\[Lambda]"}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", "\[Lambda]"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   SuperscriptBox["q", "4"]], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "q"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  SuperscriptBox["\[Lambda]", "4"], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}]}]], "Output",
 CellChangeTimes->{3.8168176587604923`*^9, 3.817612254117158*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"f8682e61-479c-4ce8-a9f9-14e7c301b153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rel", "[", 
     RowBox[{
      RowBox[{
      "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
       RowBox[{"2", ",", "2", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], "//", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "\[Rule]", "q"}], ",", 
      RowBox[{"tr", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.817610983655808*^9, 3.81761098474511*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"942cdca2-2193-4e8e-8d0c-29375c319114"],

Cell[BoxData[
 RowBox[{"13", "-", 
  FractionBox["1", 
   SuperscriptBox["q", "10"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox["7", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  SuperscriptBox["q", "8"], "-", 
  SuperscriptBox["q", "10"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["6", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", "\[Lambda]"}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", "\[Lambda]"}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "\[Lambda]"}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "-", 
  FractionBox["4", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"7", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "+", 
  FractionBox[
   SuperscriptBox["q", "5"], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "7"]], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "5"]], "+", 
  FractionBox[
   RowBox[{"6", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"7", " ", "\[Lambda]"}], "q"], "-", 
  RowBox[{"4", " ", "q", " ", "\[Lambda]"}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", "\[Lambda]"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "7"], " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "9"], " ", "\[Lambda]"}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", "\[Lambda]"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   SuperscriptBox["q", "4"]], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "q"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  SuperscriptBox["\[Lambda]", "4"], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}]}]], "Output",
 CellChangeTimes->{3.817610987039372*^9, 3.8176122546447067`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"532395fe-bfa2-4dc9-ac6e-f35b45468537"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5_2", "Subsection",
 CellChangeTimes->{{3.81681766566927*^9, 
  3.81681766645874*^9}},ExpressionUUID->"be018e34-d5fb-4183-8ccc-\
3637dcfef04f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"dimR", "[", "n", "]"}], 
       RowBox[{
        RowBox[{"dimR", "[", "n", "]"}], "^", "3"}]], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]mns", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], 
         RowBox[{
          RowBox[{"\[Lambda]pls", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], 
         RowBox[{"\[Rho]", "[", "l", "]"}], 
         RowBox[{"\[Rho]", "[", "m", "]"}], 
         RowBox[{
          RowBox[{"SixJMatrixSOn", "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.816817677358333*^9, 3.816817679261199*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"cb9b5e71-3106-49da-9802-c5367f00f011"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["2", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["2", 
   SuperscriptBox["\[Lambda]", "10"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["21", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "10"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["8", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "9"]], "+", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["14", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["20", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["17", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["12", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox["2", 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["4", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]]}]], "Output",
 CellChangeTimes->{3.816817680578464*^9, 3.817612255923584*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"7e3ee053-6b71-4257-8bbd-982492b98198"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["q", "3"], 
         RowBox[{
          SuperscriptBox["tr", "2"], " ", "\[Lambda]"}]], ")"}], "^", "2"}], 
      RowBox[{"Rel", "[", 
       RowBox[{
        RowBox[{
        "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
         RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "]"}], "//", 
        "Simplify"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tc", "\[Rule]", "q"}], ",", 
       RowBox[{"tr", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "\[Rule]", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{"\[Lambda]", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817611007048362*^9, 3.81761101024201*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"ae4fe70a-2736-4113-8d24-da5addc95b96"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "14"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "27"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "13"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "26"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "12"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "-", 
  FractionBox["2", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "11"]}]], "+", 
  FractionBox["2", 
   SuperscriptBox["\[Lambda]", "10"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["21", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "10"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "10"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "-", 
  FractionBox["8", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "9"]}]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "9"]], "+", 
  FractionBox["5", 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["14", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["20", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["17", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["12", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "3"]}], 
   SuperscriptBox["\[Lambda]", "7"]], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox["2", 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["4", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox[
   SuperscriptBox["q", "5"], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["q", "2"], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   SuperscriptBox["q", "4"], 
   SuperscriptBox["\[Lambda]", "4"]]}]], "Output",
 CellChangeTimes->{3.817611015233081*^9, 3.817612259060512*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"d87af9f5-41df-4292-b972-cef086d5d41a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6_1", "Subsection",
 CellChangeTimes->{{3.816817690679772*^9, 
  3.8168176914497757`*^9}},ExpressionUUID->"6ff68051-7519-4105-b2bf-\
e8c99acf8a44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"dimR", "[", "n", "]"}], 
       RowBox[{
        RowBox[{"dimR", "[", "n", "]"}], "^", "3"}]], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]mns", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}]}], 
         RowBox[{
          RowBox[{"SixJMatrixSOn", "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], 
         RowBox[{
          RowBox[{"\[Lambda]mns", "[", 
           RowBox[{"n", ",", "l"}], "]"}], "^", "2"}], 
         RowBox[{"\[Rho]", "[", "l", "]"}], 
         RowBox[{"\[Rho]", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}], "/.", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"q", ",", "\[Lambda]"}], "]"}]}]}]}], "//", "Factor"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.81681769961871*^9, 3.816817703852335*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"c2a36806-8395-4fa3-a3d6-3a9fdc9d3b93"],

Cell[BoxData[
 RowBox[{"22", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "12"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox["8", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["19", 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["q", "8"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "10"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  SuperscriptBox["q", "14"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["17", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["18", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["10", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "5"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["22", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox[
   SuperscriptBox["q", "10"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["31", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["14", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["21", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"23", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "5"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q", "7"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "9"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "11"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["13", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["26", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["35", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"22", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["q", "8"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", "\[Lambda]"}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", "\[Lambda]"}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", "\[Lambda]"}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", "\[Lambda]"}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "\[Lambda]"}]], "-", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "+", 
  FractionBox["25", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["11", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"33", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["q", "5"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "7"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "9"]}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "11"]}], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "9"]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "7"]], "-", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "5"]], "+", 
  FractionBox[
   RowBox[{"11", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"5", " ", "\[Lambda]"}], "q"], "-", 
  RowBox[{"15", " ", "q", " ", "\[Lambda]"}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "5"], " ", "\[Lambda]"}], "-", 
  RowBox[{"13", " ", 
   SuperscriptBox["q", "7"], " ", "\[Lambda]"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "11"], " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", "\[Lambda]"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "q"], "-", 
  RowBox[{"q", " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  SuperscriptBox["\[Lambda]", "4"], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}]}]], "Output",
 CellChangeTimes->{3.816817705747512*^9, 3.81761226086932*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"90b9e51b-1106-4411-8c9f-d6242bed9fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rel", "[", 
     RowBox[{
      RowBox[{
      "HOMFLYPTinvariants`PoincarePolynomial`DoubleBraidPolynomial", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"-", "2"}], ",", "1"}], "]"}], "//", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tc", "\[Rule]", "q"}], ",", 
      RowBox[{"tr", "\[Rule]", 
       RowBox[{"-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}]}]}], "}"}]}], "//", "Simplify"}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{{3.817612095201858*^9, 3.817612095965643*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"d7ebfb5d-245d-4bec-accc-16a3ad3be8c4"],

Cell[BoxData[
 RowBox[{"22", "+", 
  FractionBox["1", 
   SuperscriptBox["q", "12"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "10"]], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "8"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox["8", 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox["19", 
   SuperscriptBox["q", "2"]], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "2"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "6"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["q", "8"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "10"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "12"]}], "+", 
  SuperscriptBox["q", "14"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[Lambda]", "8"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "8"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "25"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["6", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "+", 
  FractionBox["1", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "7"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "7"]], "+", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "24"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox[
   SuperscriptBox["q", "6"], 
   SuperscriptBox["\[Lambda]", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "23"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "21"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["13", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["17", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["10", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox["18", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "+", 
  FractionBox["10", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "5"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "5"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "7"]}], 
   SuperscriptBox["\[Lambda]", "5"]], "+", 
  FractionBox["3", 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "22"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "20"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["5", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "14"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox["15", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "-", 
  FractionBox["22", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"]}], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox[
   SuperscriptBox["q", "10"], 
   SuperscriptBox["\[Lambda]", "4"]], "-", 
  FractionBox["2", 
   RowBox[{
    SuperscriptBox["q", "19"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "17"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["23", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox["31", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["14", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "+", 
  FractionBox["21", 
   RowBox[{"q", " ", 
    SuperscriptBox["\[Lambda]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"23", " ", "q"}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "3"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "5"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["q", "7"]}], 
   SuperscriptBox["\[Lambda]", "3"]], "-", 
  FractionBox[
   SuperscriptBox["q", "9"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox[
   SuperscriptBox["q", "11"], 
   SuperscriptBox["\[Lambda]", "3"]], "+", 
  FractionBox["13", 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "18"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "16"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SuperscriptBox["q", "12"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["9", 
   RowBox[{
    SuperscriptBox["q", "10"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SuperscriptBox["q", "8"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["26", 
   RowBox[{
    SuperscriptBox["q", "6"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox["7", 
   RowBox[{
    SuperscriptBox["q", "4"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "-", 
  FractionBox["35", 
   RowBox[{
    SuperscriptBox["q", "2"], " ", 
    SuperscriptBox["\[Lambda]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"22", " ", 
    SuperscriptBox["q", "2"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["q", "4"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "6"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["q", "8"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], 
   SuperscriptBox["\[Lambda]", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "15"], " ", "\[Lambda]"}]], "-", 
  FractionBox["3", 
   RowBox[{
    SuperscriptBox["q", "13"], " ", "\[Lambda]"}]], "-", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["q", "11"], " ", "\[Lambda]"}]], "+", 
  FractionBox["12", 
   RowBox[{
    SuperscriptBox["q", "9"], " ", "\[Lambda]"}]], "-", 
  FractionBox["8", 
   RowBox[{
    SuperscriptBox["q", "7"], " ", "\[Lambda]"}]], "-", 
  FractionBox["19", 
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]"}]], "+", 
  FractionBox["25", 
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]"}]], "+", 
  FractionBox["11", 
   RowBox[{"q", " ", "\[Lambda]"}]], "-", 
  FractionBox[
   RowBox[{"33", " ", "q"}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["q", "3"]}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"19", " ", 
    SuperscriptBox["q", "5"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SuperscriptBox["q", "7"]}], "\[Lambda]"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["q", "9"]}], "\[Lambda]"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["q", "11"]}], "\[Lambda]"], "+", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "9"]], "-", 
  FractionBox[
   RowBox[{"3", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "7"]], "-", 
  FractionBox["\[Lambda]", 
   SuperscriptBox["q", "5"]], "+", 
  FractionBox[
   RowBox[{"11", " ", "\[Lambda]"}], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"5", " ", "\[Lambda]"}], "q"], "-", 
  RowBox[{"15", " ", "q", " ", "\[Lambda]"}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q", "3"], " ", "\[Lambda]"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "5"], " ", "\[Lambda]"}], "-", 
  RowBox[{"13", " ", 
   SuperscriptBox["q", "7"], " ", "\[Lambda]"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "11"], " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", "\[Lambda]"}], "-", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", "\[Lambda]"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "6"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   SuperscriptBox["q", "4"]], "-", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "2"], 
   SuperscriptBox["q", "2"]], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox["q", "4"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["\[Lambda]", "3"], 
   SuperscriptBox["q", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "q"], "-", 
  RowBox[{"q", " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "5"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "7"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "13"], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  SuperscriptBox["\[Lambda]", "4"], "-", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "6"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   SuperscriptBox["\[Lambda]", "4"]}]}]], "Output",
 CellChangeTimes->{3.81761210519123*^9, 3.8176122682798023`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"ce2fd01a-3202-414e-ae4c-3f0683b0559d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"19", "/", "8"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "q", "+", 
         SuperscriptBox["q", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], "2"]}], 
      RowBox[{"q", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", "2"]}], ")"}], "3"]}]]], " ", 
    SuperscriptBox[
     RowBox[{"QFactorial", "[", 
      RowBox[{
       FractionBox["3", "2"], ",", 
       SuperscriptBox["q", "2"]}], "]"}], 
     RowBox[{"5", "/", "2"}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SqrtBox[
     RowBox[{
      FractionBox["1", "q"], "+", "q"}]], " ", 
    SuperscriptBox[
     RowBox[{"QFactorial", "[", 
      RowBox[{
       FractionBox["5", "2"], ",", 
       SuperscriptBox["q", "2"]}], "]"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox[
     RowBox[{"QFactorial", "[", 
      RowBox[{"3", ",", 
       SuperscriptBox["q", "2"]}], "]"}]], " ", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "q", "+", 
           SuperscriptBox["q", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["q", "2"]}], ")"}]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"QFactorial", "[", 
           RowBox[{
            FractionBox["1", "2"], ",", 
            SuperscriptBox["q", "2"]}], "]"}], "2"], " ", 
         RowBox[{"QFactorial", "[", 
          RowBox[{
           FractionBox["3", "2"], ",", 
           SuperscriptBox["q", "2"]}], "]"}], " ", 
         RowBox[{"QFactorial", "[", 
          RowBox[{"3", ",", 
           SuperscriptBox["q", "2"]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"5", "/", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", "q"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
         RowBox[{"QFactorial", "[", 
          RowBox[{
           FractionBox["5", "2"], ",", 
           SuperscriptBox["q", "2"]}], "]"}]}], ")"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.817629535590358*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"f1e8ee6e-1dec-4c70-8d52-bf89850bfe32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 570},
WindowMargins->{{Automatic, 203}, {-102, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 67, "Section",ExpressionUUID->"b94ffc87-b7bc-45b3-84b1-3e51acae5d1c"],
Cell[744, 27, 329, 7, 30, "Input",ExpressionUUID->"98ade426-c242-4732-8e3d-77ad4a58bcca"],
Cell[1076, 36, 533, 11, 73, "Input",ExpressionUUID->"742fc7e4-3449-4039-a788-f427ebe03120"],
Cell[1612, 49, 726, 15, 52, "Input",ExpressionUUID->"0c456b44-b086-43e7-be3a-72da4d62ff5e"],
Cell[2341, 66, 1558, 47, 94, "Input",ExpressionUUID->"99fc8c44-01bd-4c38-9713-977336c95166"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3936, 118, 240, 4, 67, "Section",ExpressionUUID->"3da29bfc-20a7-4d64-b638-b3310de4dc0d"],
Cell[4179, 124, 1137, 26, 50, "Input",ExpressionUUID->"0d8da649-661a-4fc1-a06c-b59372274c1b"],
Cell[5319, 152, 748, 20, 57, "Input",ExpressionUUID->"abddac5a-72d6-46c5-9915-33ae8454b115"],
Cell[6070, 174, 1579, 39, 118, "Input",ExpressionUUID->"9e701bf3-980a-4f77-8d13-0cb2adf62f71"],
Cell[7652, 215, 1935, 36, 52, "Input",ExpressionUUID->"1adff0f4-c36a-4f90-8ad5-c34c7683eed2"],
Cell[9590, 253, 3574, 85, 220, "Input",ExpressionUUID->"f211d3ac-7413-409a-83a7-dbc87345069c"],
Cell[13167, 340, 2232, 59, 192, "Input",ExpressionUUID->"97041e12-608c-4bf8-9eea-70fb8e8ca7a7"],
Cell[15402, 401, 5435, 162, 294, "Input",ExpressionUUID->"f22d360e-55eb-4100-a1e6-92f89614a59c"],
Cell[20840, 565, 1015, 25, 52, "Input",ExpressionUUID->"3ecab701-8af1-4d5e-a981-33f89aef1dce"],
Cell[CellGroupData[{
Cell[21880, 594, 320, 6, 30, "Input",ExpressionUUID->"1b862316-9d7b-4564-9146-ce5fc6264a19"],
Cell[22203, 602, 319, 8, 60, "Output",ExpressionUUID->"049d90a7-a385-40a7-ad5a-f1774b65fc9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22559, 615, 351, 7, 30, "Input",ExpressionUUID->"9dd35131-cb7f-44cc-b13d-6fed51861276"],
Cell[22913, 624, 537, 15, 60, "Output",ExpressionUUID->"e86494a2-aa72-4b76-8611-5f703a524bf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23487, 644, 352, 7, 30, "Input",ExpressionUUID->"b0981b50-1492-4245-a89e-3bd8893bec21"],
Cell[23842, 653, 354, 9, 60, "Output",ExpressionUUID->"746e81d5-0a57-40e2-b6cf-9e98a697dc15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24233, 667, 352, 7, 30, "Input",ExpressionUUID->"915512f5-e97e-4408-9565-b82ff7565c27"],
Cell[24588, 676, 652, 20, 63, "Output",ExpressionUUID->"f2f10850-0823-4df9-98db-b892cbc79f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25277, 701, 352, 7, 30, "Input",ExpressionUUID->"bd89eefb-e545-4906-820f-39d95a908af7"],
Cell[25632, 710, 691, 21, 60, "Output",ExpressionUUID->"2abac7ea-5fbe-4440-be0d-b33cc77f041b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26372, 737, 175, 3, 67, "Section",ExpressionUUID->"51b3e3a6-e3a3-4362-a9b6-dac1e4a3a4af"],
Cell[26550, 742, 577, 18, 50, "Input",ExpressionUUID->"42293492-8f5d-4ea5-a17e-67a4ff8442b8"],
Cell[CellGroupData[{
Cell[27152, 764, 161, 3, 54, "Subsection",ExpressionUUID->"bcdacb6d-c7b6-42bb-b23a-f332e9a6dc80"],
Cell[27316, 769, 5845, 174, 475, "Input",ExpressionUUID->"64b15a46-ac06-483c-b170-109cb276f9d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33198, 948, 159, 3, 54, "Subsection",ExpressionUUID->"97272a66-91e7-408c-bcaf-947c440eace3"],
Cell[33360, 953, 1618, 48, 114, "Input",ExpressionUUID->"7b443af3-044e-4a4b-a99d-b5428ea9ea0d"],
Cell[CellGroupData[{
Cell[35003, 1005, 215, 3, 30, "Input",ExpressionUUID->"d65511c8-ff62-4b5f-8f73-be9f9b3546ea"],
Cell[35221, 1010, 2934, 94, 124, "Output",ExpressionUUID->"6b27b7d6-6637-4873-9825-869c6f8fa3a6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38216, 1111, 175, 3, 67, "Section",ExpressionUUID->"9ab11429-b41e-4f90-8c70-0d3dbb10460f"],
Cell[38394, 1116, 581, 19, 50, "Input",ExpressionUUID->"83b46391-7f80-403e-b5e2-ea4758f981e8"],
Cell[CellGroupData[{
Cell[39000, 1139, 160, 3, 54, "Subsection",ExpressionUUID->"cc663b80-c9be-44f6-974c-ff193aaf0666"],
Cell[39163, 1144, 42191, 1277, 2871, "Input",ExpressionUUID->"ffee6466-d85f-4a6b-8773-d54969650a1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81391, 2426, 158, 3, 54, "Subsection",ExpressionUUID->"8e123f33-18f7-4bec-addf-ca029d936382"],
Cell[81552, 2431, 16996, 490, 683, "Input",ExpressionUUID->"dc5d5e62-c542-415e-9676-1c44bd7b046d"],
Cell[CellGroupData[{
Cell[98573, 2925, 224, 4, 30, "Input",ExpressionUUID->"9214da6d-946a-476e-9195-054f314bc55c"],
Cell[98800, 2931, 22159, 698, 252, "Output",ExpressionUUID->"151b09dc-a5f2-421a-824c-a66b145dcb7a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[121020, 3636, 186, 3, 53, "Section",ExpressionUUID->"ebd682ef-cb80-427e-9d59-aa0d45b20251"],
Cell[121209, 3641, 1631, 47, 94, "Input",ExpressionUUID->"855651c3-9331-4fac-af7b-e6d1ddf78f9d"],
Cell[122843, 3690, 1902, 60, 136, "Input",ExpressionUUID->"1051f7e2-784f-4a98-9443-6f629dba4744"],
Cell[124748, 3752, 2901, 88, 157, "Input",ExpressionUUID->"e9454d1e-4b1e-4409-a30e-114032c1773a"],
Cell[CellGroupData[{
Cell[127674, 3844, 151, 3, 54, "Subsection",ExpressionUUID->"0dae8620-49a3-4351-be4e-397600c11c73"],
Cell[CellGroupData[{
Cell[127850, 3851, 1676, 39, 52, "Input",ExpressionUUID->"016bcd82-777b-4d45-9d81-aaafaecf4f18"],
Cell[129529, 3892, 1028, 31, 57, "Output",ExpressionUUID->"ba5ceb98-4685-43f8-9156-047c4079096c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130594, 3928, 1275, 39, 98, "Input",ExpressionUUID->"97403bf8-7406-4334-b339-1fb1e1dacf09"],
Cell[131872, 3969, 1007, 31, 57, "Output",ExpressionUUID->"00acbf80-8342-46e7-a21a-f2eb88f9332f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132928, 4006, 150, 3, 54, "Subsection",ExpressionUUID->"99277443-129f-4dae-845f-2a9bb67ca3ce"],
Cell[CellGroupData[{
Cell[133103, 4013, 1352, 38, 130, "Input",ExpressionUUID->"4eb3576a-17a0-4a7d-af0f-8fb8a80a4895"],
Cell[134458, 4053, 1365, 41, 57, "Output",ExpressionUUID->"d5a49862-5b02-4add-b341-e223f9d553cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135860, 4099, 725, 21, 52, "Input",ExpressionUUID->"652277ee-6b62-40b2-872f-a15eba566c36"],
Cell[136588, 4122, 1316, 40, 57, "Output",ExpressionUUID->"bd042f7d-99b2-4888-8a81-ae724a47cd6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137953, 4168, 151, 3, 54, "Subsection",ExpressionUUID->"acd363b1-40f1-4eb3-aed3-ef999a2b9792"],
Cell[CellGroupData[{
Cell[138129, 4175, 1405, 40, 130, "Input",ExpressionUUID->"4259ae91-739b-47da-839d-4c7d966272f4"],
Cell[139537, 4217, 2631, 87, 104, "Output",ExpressionUUID->"c4169e32-b714-4d83-8eee-f2bd6ec39a66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142205, 4309, 1224, 38, 98, "Input",ExpressionUUID->"18123b69-d16f-45f1-b487-e8f2c4c0afb4"],
Cell[143432, 4349, 2583, 86, 104, "Output",ExpressionUUID->"b8ab491d-0589-458c-bfaa-fbed75848991"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146064, 4441, 151, 3, 54, "Subsection",ExpressionUUID->"541dc528-8f1f-479e-aca5-dca01393618e"],
Cell[CellGroupData[{
Cell[146240, 4448, 1346, 38, 130, "Input",ExpressionUUID->"777ab15c-9aff-40ac-85e7-ddeada768598"],
Cell[147589, 4488, 2967, 96, 151, "Output",ExpressionUUID->"12ed91c1-7eec-4902-8667-a5910266f209"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150593, 4589, 727, 21, 52, "Input",ExpressionUUID->"d6934fe3-0c08-4207-adec-c673807cd855"],
Cell[151323, 4612, 2918, 95, 151, "Output",ExpressionUUID->"9073efae-2edf-4cf3-8b56-66a3adfcbf4d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[154302, 4714, 187, 3, 53, "Section",ExpressionUUID->"549ea714-ef80-4ef1-89a7-ac4b16fdc02d"],
Cell[154492, 4719, 1503, 45, 94, "Input",ExpressionUUID->"3903d816-a848-424d-be39-798131f41371"],
Cell[155998, 4766, 6262, 198, 304, "Input",ExpressionUUID->"d9341391-f599-4eb4-a6b3-49bc3665d61a"],
Cell[162263, 4966, 4958, 162, 283, "Input",ExpressionUUID->"d536b42d-91b3-48c1-b849-49620b9284f6"],
Cell[CellGroupData[{
Cell[167246, 5132, 153, 3, 54, "Subsection",ExpressionUUID->"0480fbd6-7b22-41f3-b501-d3c2da5dd010"],
Cell[CellGroupData[{
Cell[167424, 5139, 884, 26, 52, "Input",ExpressionUUID->"6a09479b-268a-4054-97fe-6f8e4eba6f2d"],
Cell[168311, 5167, 3452, 109, 102, "Output",ExpressionUUID->"f1e8251e-a163-4ffd-9689-6398bfc782d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171800, 5281, 912, 28, 77, "Input",ExpressionUUID->"1bcf61c8-c733-4ccb-8c87-cd649ab88e79"],
Cell[172715, 5311, 3424, 108, 102, "Output",ExpressionUUID->"7bf8b0d5-c13d-45a3-a6df-1f4939cc8150"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176188, 5425, 151, 3, 54, "Subsection",ExpressionUUID->"e987a8b6-ebce-4d80-9b10-e929331ab352"],
Cell[CellGroupData[{
Cell[176364, 5432, 1344, 38, 108, "Input",ExpressionUUID->"0b27d26e-0262-4ed9-bd47-83e31b64c4b6"],
Cell[177711, 5472, 6648, 215, 266, "Output",ExpressionUUID->"f8682e61-479c-4ce8-a9f9-14e7c301b153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184396, 5692, 724, 21, 52, "Input",ExpressionUUID->"942cdca2-2193-4e8e-8d0c-29375c319114"],
Cell[185123, 5715, 6648, 215, 266, "Output",ExpressionUUID->"532395fe-bfa2-4dc9-ac6e-f35b45468537"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191820, 5936, 149, 3, 54, "Subsection",ExpressionUUID->"be018e34-d5fb-4183-8ccc-3637dcfef04f"],
Cell[CellGroupData[{
Cell[191994, 5943, 1386, 40, 130, "Input",ExpressionUUID->"cb9b5e71-3106-49da-9802-c5367f00f011"],
Cell[193383, 5985, 13405, 457, 512, "Output",ExpressionUUID->"7e3ee053-6b71-4257-8bbd-982492b98198"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206825, 6447, 1255, 39, 98, "Input",ExpressionUUID->"ae4fe70a-2736-4113-8d24-da5addc95b96"],
Cell[208083, 6488, 13405, 457, 512, "Output",ExpressionUUID->"d87af9f5-41df-4292-b972-cef086d5d41a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[221537, 6951, 153, 3, 54, "Subsection",ExpressionUUID->"6ff68051-7519-4105-b2bf-e8c99acf8a44"],
Cell[CellGroupData[{
Cell[221715, 6958, 1327, 38, 108, "Input",ExpressionUUID->"c2a36806-8395-4fa3-a3d6-3a9fdc9d3b93"],
Cell[223045, 6998, 16524, 553, 630, "Output",ExpressionUUID->"90b9e51b-1106-4411-8c9f-d6242bed9fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239606, 7556, 725, 21, 52, "Input",ExpressionUUID->"d7ebfb5d-245d-4bec-accc-16a3ad3be8c4"],
Cell[240334, 7579, 16526, 553, 630, "Output",ExpressionUUID->"ce2fd01a-3202-414e-ae4c-3f0683b0559d"],
Cell[256863, 8134, 3412, 107, 250, "Output",ExpressionUUID->"f1e8ee6e-1dec-4c70-8d52-bf89850bfe32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/F-K.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    444011,      13857]
NotebookOptionsPosition[    421683,      13455]
NotebookOutlinePosition[    422020,      13470]
CellTagsIndexPosition[    421977,      13467]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "(a,t)-deformed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "K"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7cd69807-85bd-4dc6-b9e4-625c4e42c67f"],
 " and t-deformed Alexander for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{"m", ",", "n"}]], TraditionalForm]],ExpressionUUID->
  "6b565bf5-b36f-4bc6-a2fd-2ebe668344ff"]
}], "Section",
 CellChangeTimes->{{3.801524497398807*^9, 3.8015245005731087`*^9}, {
   3.815905003445446*^9, 3.815905006945504*^9}, {3.8168178655720387`*^9, 
   3.8168178870665617`*^9}, 3.816818038278365*^9, {3.81761410431562*^9, 
   3.817614126696845*^9}},ExpressionUUID->"2628228d-c5a5-4a65-801b-\
3ef9501e0bfa"],

Cell[CellGroupData[{

Cell[TextData[{
 "a,t-deformed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "K"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f6568924-1cfc-445c-8ce1-e629bf3e1678"]
}], "Subsection",
 CellChangeTimes->{{3.816818042034644*^9, 
  3.816818043573367*^9}},ExpressionUUID->"dbfa0cfa-93cd-43d7-a5dc-\
fe9b8b351de6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["b", "0"], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AA", "[", 
    RowBox[{"m_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["b", "k"], ",", 
       SubscriptBox["b", 
        RowBox[{"k", "-", "1"}]], ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"create", " ", "a", " ", 
     RowBox[{"sequence", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"0", " ", "\[LessEqual]", " ", 
         SubscriptBox["b", "1"], "\[LessEqual]", " ", 
         SubscriptBox["b", "2"], " ", "\[LessEqual]"}], " ", "..."}], " ", 
       "\[LessEqual]", " ", 
       SubscriptBox["b", "m"]}]}]}], " ", "=", " ", "r"}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.7301625421490507`*^9, 3.730162545985217*^9}, {
   3.745200635641968*^9, 3.7452006358220787`*^9}, {3.753032637904038*^9, 
   3.753032638314522*^9}, {3.801524317588974*^9, 3.801524318201243*^9}, 
   3.817613179057156*^9},
 CellLabel->
  "In[398]:=",ExpressionUUID->"e40a8b22-3119-4a22-8b97-5e93b7ef43ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"block", "[", 
      RowBox[{"l_", ",", "m_"}], "]"}], "[", 
     RowBox[{"a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "\[Equal]", "1"}], ",", "1", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], 
            RowBox[{"m", "-", "1"}]], 
           RowBox[{
            SuperscriptBox["a", 
             SubscriptBox["b", "i"]], " ", 
            SuperscriptBox["q", 
             RowBox[{
              SubscriptBox["b", "i"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["b", "i"], " ", "-", "1"}], ")"}]}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", 
              SubscriptBox["b", "i"]}]]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], 
            RowBox[{"m", "-", "2"}]], 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             SubscriptBox["b", 
              RowBox[{"i", "+", "1"}]], ",", 
             SubscriptBox["b", "i"], ",", "q"}], "]"}]}], ")"}], 
         RowBox[{"QBinomial", "[", 
          RowBox[{"l", ",", 
           SubscriptBox["b", 
            RowBox[{"m", "-", "1"}]], ",", "q"}], "]"}]}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"AA", "[", 
           RowBox[{
            RowBox[{"m", "-", "1"}], ",", "l"}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"twist", " ", "factor", " ", "tw"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfU5Kryjt+WvHnhdSxSB60yO+chAtGR5QCaLrY5Jb
QPSaiyWtIPpN1PFpIPqDStp8ED11pftSEO2z8+ZyEP1U8+daEN19afcOED0j
6+wxEN2mdRFM/3lacRZE2/1sANPqygtfgugKNdkPILp43VnddCDtLX8ZTPOl
ilmB6B1lMmD62SH/lMzAN44pdzLTQPS9+hcB2UBasLY7AkRrSB2PA9FtVjnp
IFrklmlvE5DecCplCoiuaV7o0QykhTxfg+kdbEdfXAl641imxvcaRDvk2nJe
BdI/srwEQfQEifRHTnlvHM+FPnoLon2Kr7U4A+lt0SfaQPSEH5PZGAveONYV
rQfTAK3NtEc=
  "],
 CellLabel->
  "In[400]:=",ExpressionUUID->"5350a84c-66be-494b-a90f-736cae1b1562"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"block2", "[", 
    RowBox[{"j_", ",", "m_", ",", "n_"}], "]"}], "[", 
   RowBox[{"a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "l", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}]}], "-", 
        RowBox[{"j", " ", "l"}]}], ")"}]}], "  ", 
     RowBox[{
      RowBox[{"block", "[", 
       RowBox[{"l", ",", "m"}], "]"}], "[", 
      RowBox[{"a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{
      RowBox[{"block", "[", 
       RowBox[{"l", ",", "n"}], "]"}], "[", 
      RowBox[{"a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"QBinomial", "[", 
      RowBox[{"j", ",", "l", ",", "q"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "j"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"twist", " ", "factor", " ", "Tw"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8007837041205263`*^9, 3.8007837875076714`*^9}, {
  3.800831154806342*^9, 3.8008311960128727`*^9}, {3.8159051462198687`*^9, 
  3.815905151362574*^9}, {3.815905182355246*^9, 3.815905264733924*^9}, {
  3.815905351348332*^9, 3.815905376072538*^9}, {3.815906362638967*^9, 
  3.815906369942717*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"c51b782a-bf46-4ddc-a4a3-8cb7ca4cf32f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"k_", ",", "m_", ",", "n_"}], "]"}], "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"QPochhammer", "[", 
       RowBox[{"x", ",", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], ",", "k"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{"q", ",", "q", ",", "k"}], "]"}]], 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "a"}], " ", "t", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "k"}], "]"}], 
     RowBox[{"QPochhammer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "a"}], " ", "x", " ", 
        RowBox[{"t", "^", "3"}]}], ",", "q", ",", "j"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "j"}], " ", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"k", "-", "j"}], ")"}]}], 
     RowBox[{"a", "^", 
      RowBox[{"(", 
       RowBox[{"-", "j"}], ")"}]}], " ", 
     RowBox[{"q", "^", "k"}], " ", 
     RowBox[{"t", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], "j"}], "+", 
        RowBox[{"2", "k"}]}], ")"}]}], 
     RowBox[{"QBinomial", "[", 
      RowBox[{"k", ",", "j", ",", "q"}], "]"}], 
     RowBox[{
      RowBox[{"block2", "[", 
       RowBox[{"j", ",", "m", ",", "n"}], "]"}], "[", 
      RowBox[{"a", ",", "q", ",", "t"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.815905398159788*^9, 3.815905577454566*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"2d69a660-6e3d-40a1-89b5-9eaa08f82b2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"r_", ",", "m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "t"}], " ", "x"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"Abs", "[", "q", "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"-", "a"}], " ", "t"}], "]"}]}], "]"}], "-", "1"}], 
       ")"}]}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"k", ",", "m", ",", "n"}], "]"}], "[", 
       RowBox[{"x", ",", "a", ",", "q", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"formula", " ", "of", " ", "a", " ", "t"}], "-", 
     RowBox[{"deformed", " ", "F_K"}]}], ",", " ", 
    RowBox[{
    "the", " ", "parameter", " ", "r", " ", "should", " ", "be", " ", "taken",
      " ", "to", " ", "infinity"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.815905588469035*^9, 3.815905621835576*^9}, 
   3.8159058526892633`*^9, {3.8159061159251432`*^9, 3.8159061350834827`*^9}, {
   3.816818060133295*^9, 3.816818062272086*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"de5b2af6-a75b-4fa9-97f7-690c2f878bd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-deformed Alexander polynomial", "Subsection",
 CellChangeTimes->{{3.816818064561756*^9, 3.816818069639151*^9}, {
  3.817613351929027*^9, 
  3.817613355574998*^9}},ExpressionUUID->"b4f9670b-c1f8-4126-aac8-\
6ac34c1c47c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "m_", "]"}], "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"x", "^", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "t"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t", "+", 
       FractionBox["1", "t"], "-", 
       RowBox[{"t", " ", "x"}], "-", 
       FractionBox["1", 
        RowBox[{"t", " ", "x"}]]}], ")"}], 
     RowBox[{
      RowBox[{"S", "[", "m", "]"}], "[", 
      RowBox[{"-", "t"}], "]"}], " ", 
     RowBox[{
      RowBox[{"S", "[", "n", "]"}], "[", 
      RowBox[{"-", "t"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"t", "-", 
    RowBox[{"deformed", " ", "Alexander", " ", "polynomial"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.816818183118721*^9, 3.816818210088238*^9}, 
   3.817613365462207*^9, {3.817613924207605*^9, 3.817613937598116*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"81c7794b-b673-41b1-9e44-7bae32d733f2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(a,t)-deformed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "K"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b8e79461-1976-4d3c-a206-bbe6399a2834"],
 " and t-deformed Alexander for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{
     RowBox[{"m", "+", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "n"}]}]], TraditionalForm]],ExpressionUUID->
  "0fbb11a9-4415-4360-b3f3-4df2113420c3"]
}], "Section",
 CellChangeTimes->{{3.801868728429304*^9, 3.801868735240765*^9}, {
  3.8159041154254513`*^9, 3.815904126883635*^9}, {3.815904966174305*^9, 
  3.8159049661743927`*^9}, {3.816817902081164*^9, 3.816817916338882*^9}, {
  3.8168180483963633`*^9, 3.816818050058926*^9}, {3.817614173514412*^9, 
  3.817614174665012*^9}},ExpressionUUID->"ed26800b-cbf1-4a16-8a53-\
7cc42872617e"],

Cell[CellGroupData[{

Cell[TextData[{
 "a,t-deformed ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "K"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "13b29a39-91f8-4ea7-bbe6-c1a51b338a65"]
}], "Subsection",
 CellChangeTimes->{{3.816818054931562*^9, 
  3.816818056456246*^9}},ExpressionUUID->"58b8135b-edc8-448d-b535-\
63aaddb4ea3e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["b", "0"], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AA", "[", 
    RowBox[{"m_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["b", "k"], ",", 
       SubscriptBox["b", 
        RowBox[{"k", "-", "1"}]], ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"create", " ", "a", " ", 
     RowBox[{"sequence", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"0", " ", "\[LessEqual]", " ", 
         SubscriptBox["b", "1"], "\[LessEqual]", " ", 
         SubscriptBox["b", "2"], " ", "\[LessEqual]"}], " ", "..."}], " ", 
       "\[LessEqual]", " ", 
       SubscriptBox["b", "m"]}]}]}], " ", "=", " ", "r"}], "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.7301625421490507`*^9, 3.730162545985217*^9}, {
   3.745200635641968*^9, 3.7452006358220787`*^9}, {3.753032637904038*^9, 
   3.753032638314522*^9}, {3.801524317588974*^9, 3.801524318201243*^9}, 
   3.817613179057156*^9},
 CellLabel->
  "In[406]:=",ExpressionUUID->"d0712d61-8329-46b5-819f-0d96ee9f2bd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"block", "[", 
      RowBox[{"l_", ",", "m_"}], "]"}], "[", 
     RowBox[{"a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"m", "\[Equal]", "1"}], ",", "1", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], 
            RowBox[{"m", "-", "1"}]], 
           RowBox[{
            SuperscriptBox["a", 
             SubscriptBox["b", "i"]], " ", 
            SuperscriptBox["q", 
             RowBox[{
              SubscriptBox["b", "i"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["b", "i"], " ", "-", "1"}], ")"}]}]], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", 
              SubscriptBox["b", "i"]}]]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"i", "=", "1"}], 
            RowBox[{"m", "-", "2"}]], 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             SubscriptBox["b", 
              RowBox[{"i", "+", "1"}]], ",", 
             SubscriptBox["b", "i"], ",", "q"}], "]"}]}], ")"}], 
         RowBox[{"QBinomial", "[", 
          RowBox[{"l", ",", 
           SubscriptBox["b", 
            RowBox[{"m", "-", "1"}]], ",", "q"}], "]"}]}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"AA", "[", 
           RowBox[{
            RowBox[{"m", "-", "1"}], ",", "l"}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"twist", " ", "factor", " ", "tw"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfU5Kryjt+WvHnhdSxSB60yO+chAtGR5QCaLrY5Jb
QPSaiyWtIPpN1PFpIPqDStp8ED11pftSEO2z8+ZyEP1U8+daEN19afcOED0j
6+wxEN2mdRFM/3lacRZE2/1sANPqygtfgugKNdkPILp43VnddCDtLX8ZTPOl
ilmB6B1lMmD62SH/lMzAN44pdzLTQPS9+hcB2UBasLY7AkRrSB2PA9FtVjnp
IFrklmlvE5DecCplCoiuaV7o0QykhTxfg+kdbEdfXAl641imxvcaRDvk2nJe
BdI/srwEQfQEifRHTnlvHM+FPnoLon2Kr7U4A+lt0SfaQPSEH5PZGAveONYV
rQfTAK3NtEc=
  "],
 CellLabel->
  "In[408]:=",ExpressionUUID->"08fe9dbf-46fe-4660-aeea-31395e2df714"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"block2", "[", 
      RowBox[{"k_", ",", "n_"}], "]"}], "[", 
     RowBox[{"x_", ",", "q_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"f", "=", "1"}], 
            RowBox[{"n", "-", "1"}]], " ", 
           RowBox[{
            SuperscriptBox["x", 
             RowBox[{" ", 
              RowBox[{"2", 
               SubscriptBox["b", "f"], " "}]}]], 
            SuperscriptBox["q", 
             SubscriptBox["b", "f"]], 
            SuperscriptBox["q", 
             RowBox[{
              RowBox[{"-", " ", 
               SubscriptBox["b", 
                RowBox[{"f", "-", "1"}]]}], " ", 
              SubscriptBox["b", "f"]}]], 
            SuperscriptBox["t", 
             RowBox[{"2", " ", 
              SubscriptBox["b", "f"]}]]}]}], ")"}], 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", " ", 
            SubscriptBox["b", 
             RowBox[{"n", "-", "1"}]]}], "  ", "k"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"f", "=", "1"}], 
            RowBox[{"n", "-", "2"}]], 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             SubscriptBox["b", 
              RowBox[{"f", "+", "1"}]], ",", 
             SubscriptBox["b", "f"], ",", "q"}], "]"}]}], ")"}], 
         RowBox[{"QBinomial", "[", 
          RowBox[{"k", ",", 
           SubscriptBox["b", 
            RowBox[{"n", "-", "1"}]], ",", "q"}], "]"}]}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"AA", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "k"}], "]"}]}], "]"}]}], "]"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", "new", " ", "twist", " ", "factor", " ", "TW"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g2", "[", 
     RowBox[{"k_", ",", "m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", " ", "j"}], "+", " ", "k"}], ")"}]}], "  ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], "j", 
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}]}], "+", "k"}]], 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "j"}], "+", 
        RowBox[{"2", " ", "k"}]}]], 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", "q"}], "]"}], " ", 
      FractionBox[
       RowBox[{"QPochhammer", "[", 
        RowBox[{"x", ",", 
         FractionBox["1", "q"], ",", "k"}], "]"}], 
       RowBox[{" ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{"q", ",", "q", ",", "k"}], "]"}]}]], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"a", " ", "t"}], "q"]}], ",", "q", ",", "k"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "a"}], " ", "x", " ", 
         RowBox[{"t", "^", "3"}]}], ",", "q", ",", "j"}], "]"}], 
      RowBox[{
       RowBox[{"block", "[", 
        RowBox[{"j", ",", "m"}], "]"}], "[", 
       RowBox[{"a", ",", "q", ",", "t"}], "]"}], 
      RowBox[{
       RowBox[{"block2", "[", 
        RowBox[{"k", ",", "n"}], "]"}], "[", 
       RowBox[{"x", ",", "q", ",", "t"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"r_", ",", "m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "t"}], " ", 
        RowBox[{"x", "^", "n"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"Abs", "[", "q", "]"}], ",", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"-", "a"}], " ", "t"}], "]"}]}], "]"}], "-", "1"}], 
       ")"}]}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"k", ",", "m", ",", "n"}], "]"}], "[", 
       RowBox[{"x", ",", "a", ",", "q", ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "r"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"formula", " ", "of", " ", "a", " ", "t"}], "-", 
     RowBox[{"deformed", " ", "F_K"}]}], ",", " ", 
    RowBox[{
    "the", " ", "parameter", " ", "r", " ", "should", " ", "be", " ", "taken",
      " ", "to", " ", "infinity"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8008478902686367`*^9, 3.800847895718234*^9}, 
   3.800847998063448*^9, {3.8008482124747877`*^9, 3.800848223010099*^9}, {
   3.800848358706834*^9, 3.8008484182876377`*^9}, {3.80084865622515*^9, 
   3.800848723714497*^9}, {3.801041372235977*^9, 3.801041436710371*^9}, {
   3.801042632434511*^9, 3.801042680378747*^9}, {3.801042831036251*^9, 
   3.80104283203195*^9}, {3.801042911577731*^9, 3.80104293469855*^9}, {
   3.8010438651016273`*^9, 3.801043883076923*^9}, {3.801043982287489*^9, 
   3.801043982987453*^9}, {3.801044515873455*^9, 3.8010445239454403`*^9}, 
   3.801179984980833*^9, 3.8011800320307217`*^9, {3.801868796032902*^9, 
   3.8018688316672707`*^9}, {3.80186904638264*^9, 3.8018690772653*^9}, {
   3.8159042935490837`*^9, 3.8159043789445143`*^9}, {3.815904427269528*^9, 
   3.815904436217958*^9}, {3.8159044887597523`*^9, 3.8159045700245523`*^9}, {
   3.8159046105349903`*^9, 3.815904634537511*^9}, {3.815904669316917*^9, 
   3.8159048450281*^9}, {3.8159048757568083`*^9, 3.8159048814117727`*^9}, {
   3.815905423566036*^9, 3.8159054264901657`*^9}, {3.815905892441358*^9, 
   3.815905897195656*^9}, {3.815906386778475*^9, 3.815906399543089*^9}, {
   3.815906473282518*^9, 3.8159064734467487`*^9}, 3.81761369799638*^9, {
   3.8176162879847593`*^9, 3.817616296236085*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"ef466505-9060-49e3-99cd-0d975c40a7ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["t-deformed Alexander", "Subsection",
 CellChangeTimes->{{3.8168182375486526`*^9, 
  3.816818242275805*^9}},ExpressionUUID->"a99ca604-8d59-45f7-83ee-\
77a5e0f4358c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "m_", "]"}], "[", "x_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"x", "^", "i"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"qno2", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", " ", "x"}], ")"}], "n"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", " ", "x"}], ")"}], 
      RowBox[{"-", "n"}]]}], 
    RowBox[{
     RowBox[{"t", " ", "x"}], " ", "-", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", " ", "x"}], ")"}], 
      RowBox[{"-", "1"}]]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "n"], " ", 
     RowBox[{"qno2", "[", "n", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{"n", "-", "1"}]], 
     RowBox[{"qno2", "[", 
      RowBox[{"n", "+", "1"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["t", "n"], 
     RowBox[{"qno2", "[", "n", "]"}], 
     RowBox[{"(", 
      RowBox[{"t", "+", 
       FractionBox["1", "t"], "-", 
       RowBox[{"t", " ", "x"}], "-", 
       FractionBox["1", 
        RowBox[{"t", " ", "x"}]]}], ")"}], 
     RowBox[{
      RowBox[{"S", "[", "m", "]"}], "[", 
      RowBox[{"-", "t"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"t", "-", 
    RowBox[{"deformed", " ", "Alexander", " ", "polynomial"}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.816818183118721*^9, 3.816818210088238*^9}, {
  3.817613906488673*^9, 3.817613918796913*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"1d157635-a08f-4569-9de2-39e4fe62fa0b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["F", "K"], "(", 
     RowBox[{"x", ",", " ", 
      RowBox[{"a", "=", " ", 
       RowBox[{"-", 
        SuperscriptBox["t", 
         RowBox[{"-", "1"}]]}]}], ",", " ", "q", ",", "t"}], ")"}], " ", "=", 
    " ", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "K"], "(", 
     RowBox[{"x", ",", "t"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "adf961b8-c228-4b12-bce1-f22e5edc8c77"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{"m", ",", "n"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fd99d573-3b6e-4199-a24e-276715da1f93"]
}], "Section",
 CellChangeTimes->{{3.8176139659807034`*^9, 3.8176140268817663`*^9}, {
  3.817614152109027*^9, 
  3.8176141582223873`*^9}},ExpressionUUID->"259d3ab1-9023-4ae1-bb8b-\
e9ab8ef6a549"],

Cell[CellGroupData[{

Cell["3_1", "Subsection",
 CellChangeTimes->{{3.8168188497273397`*^9, 
  3.8168188509377003`*^9}},ExpressionUUID->"2a06fbd9-4e10-435c-a47e-\
2a6c1ac7b6c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}, {
  3.8168185917590723`*^9, 3.816818591894458*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"d28cbf44-d7f5-4b3b-b149-83964fc5f77c"],

Cell[BoxData[
 RowBox[{"t", "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.8168185923439693`*^9, 3.817613313553453*^9, 3.817622106578988*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"8b59fcc7-2f4f-4aee-bf26-eefa1b274a14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "1", ",", "1"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818594532824*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"be0a8f38-bf3e-4e91-b77c-2c8a94a0f618"],

Cell[BoxData[
 RowBox[{"t", "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818595301167*^9}, 
   3.817613314143052*^9, 3.817622107202862*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"59720d8f-2719-4127-994a-251ae5bd82b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5_2", "Subsection",
 CellChangeTimes->{{3.816818854076273*^9, 
  3.816818857290145*^9}},ExpressionUUID->"837f393b-083d-46ea-8156-\
a461697f0f08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"8f373015-31df-424f-93fb-fd6c2ad0e96f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "t", "-", 
  SuperscriptBox["t", "2"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.817613314196859*^9, 3.8176221072729816`*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"d82e6d67-4ac1-421e-a05d-219a66cb8d93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "2", ",", "1"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818571663218*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"c6ccaa1e-749e-4a10-b0c3-68827e027f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "t", "-", 
  SuperscriptBox["t", "2"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818572552988*^9}, 
   3.8176133148759823`*^9, 3.817622107955751*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"dd994abd-59e3-435a-bd5b-cdbb8cc18365"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7_2", "Subsection",
 CellChangeTimes->{{3.816818864234418*^9, 
  3.816818864901236*^9}},ExpressionUUID->"9cd8badd-bdce-461a-a626-\
69e3c85f24c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}, {
  3.816818668568527*^9, 3.816818668692939*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"1a237ffb-d19c-4e7a-8223-aecd1ce7545f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  SuperscriptBox["t", "2"], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.816818669444215*^9, 3.817613315038025*^9, 3.817622108100853*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"a4a46187-62c6-442a-9eaa-f891e06f6bfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "3", ",", "1"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818571663218*^9}, {
  3.8168186716503477`*^9, 3.816818671805367*^9}, {3.81681872963912*^9, 
  3.816818760920514*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"03818f0b-d649-4611-b9f6-50f8a04ff768"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  SuperscriptBox["t", "2"], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818572552988*^9}, 
   3.816818674702677*^9, {3.8168187103458357`*^9, 3.816818762496222*^9}, 
   3.817613316416799*^9, 3.81762210968712*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"29211a7f-909d-43de-a80c-b0d31e825fd2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7_4", "Subsection",
 CellChangeTimes->{{3.816818876900467*^9, 
  3.8168188783334827`*^9}},ExpressionUUID->"1a7a8a3f-3d94-4dcb-81cd-\
2d551a8c30d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}, {
  3.816818783660612*^9, 3.816818783792927*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"1495d777-eb3f-4e2e-9cdd-2522e9b5ed35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.81681878432302*^9, 3.817613316546846*^9, 3.817622109803496*^9},
 CellLabel->
  "Out[421]=",ExpressionUUID->"0fe7367d-b75f-4797-b137-09b9d3183a66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "2", ",", "2"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818571663218*^9}, {
  3.8168187864037733`*^9, 3.816818786516348*^9}},
 CellLabel->
  "In[422]:=",ExpressionUUID->"d7d9ab10-7208-46f3-a2c2-5143935d50ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818572552988*^9}, 
   3.816818787708578*^9, 3.817613317430687*^9, 3.817622110598009*^9},
 CellLabel->
  "Out[422]=",ExpressionUUID->"b38dd5b3-6238-490d-b717-24ae57a95e61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_2", "Subsection",
 CellChangeTimes->{{3.816818884482791*^9, 
  3.81681888526371*^9}},ExpressionUUID->"31764203-5d5b-415a-9c37-\
6763dde66496"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}, {
  3.816818810611061*^9, 3.8168188133582983`*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"28b3a45d-b0f5-4d2b-b2f0-4ea272c0f120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.816818815436269*^9, 3.817613317576159*^9, 3.817622110671151*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"d6eac1f8-18b4-440a-af59-e6f6d75a41ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "4", ",", "1"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818571663218*^9}, {
  3.816818818619903*^9, 3.8168188189038877`*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"6e490d9f-0a12-4bcb-af6c-b3db3b36d1a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818572552988*^9}, 
   3.81681882290932*^9, 3.817613320766741*^9, 3.817622114267252*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"c207c489-666b-4e5f-b057-2a4afcf17c4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_5", "Subsection",
 CellChangeTimes->{{3.81681889287066*^9, 
  3.816818898962409*^9}},ExpressionUUID->"3af12828-4157-4dfb-b726-\
4740a41aa343"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8168184599740047`*^9, 3.816818474390802*^9}, {
  3.8168188300034113`*^9, 3.816818832023643*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"7c369109-c66b-4afe-9200-0f3ee1fb8663"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818468868973*^9, 3.816818492614753*^9}, 
   3.8168188326055937`*^9, 3.817613320861157*^9, 3.817622114391697*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"d89ac2b1-a571-492e-bbe3-c28e415000fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"10", ",", "3", ",", "2"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.816818540858101*^9, 3.816818571663218*^9}, {
  3.8168188345859013`*^9, 3.816818835900297*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"eda4655c-6ea7-4b71-9fd4-36b92f51c466"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.816818558147246*^9, 3.816818572552988*^9}, 
   3.816818837852957*^9, 3.817613322388937*^9, 3.817622116089518*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"ea13aafd-c558-4e78-b588-20995099b5ce"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["F", "K"], "(", 
     RowBox[{"x", ",", " ", 
      RowBox[{"a", "=", " ", 
       RowBox[{"-", 
        SuperscriptBox["t", 
         RowBox[{"-", "1"}]]}]}], ",", " ", "q", ",", "t"}], ")"}], " ", "=", 
    " ", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "K"], "(", 
     RowBox[{"x", ",", "t"}], ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dd30e8b0-27ce-4b7d-942a-1aca8fae3394"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{
     RowBox[{"m", "+", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "n"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d56e5895-1080-4fd1-bd29-943284a1a11e"]
}], "Section",
 CellChangeTimes->{{3.817614431109124*^9, 
  3.817614436532463*^9}},ExpressionUUID->"278c8cfe-42b8-4799-b4f6-\
486a3589e868"],

Cell[CellGroupData[{

Cell["7_3", "Subsection",
 CellChangeTimes->{{3.817613458920512*^9, 
  3.8176134672443733`*^9}},ExpressionUUID->"0fd5504c-af58-4b23-a60c-\
0b899f08fca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817613499337887*^9, 3.817613520014926*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"b265504b-92ee-4aab-9739-b044ef6f7911"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8176135066624107`*^9, 3.817613520415326*^9}, 
   3.817613704668228*^9, 3.817622128745118*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"2121185a-d59a-416a-91d2-555feb9b04f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"10", ",", "1", ",", "2"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817613537474607*^9, 3.817613607147113*^9}, {
  3.817616307338153*^9, 3.817616307502619*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"ade39391-df92-4a84-a6e2-94fe5e61b708"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.817613544275238*^9, 3.8176136085037518`*^9}, 
   3.817613706710677*^9, 3.8176163085383883`*^9, 3.817622129457857*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"cc1de48c-bbe4-439f-9428-c9202b192efe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_3", "Subsection",
 CellChangeTimes->{{3.817613475332211*^9, 
  3.817613475791532*^9}},ExpressionUUID->"2afd19ab-718a-4781-8f85-\
1361a387bb2d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8176137266003017`*^9, 3.817613726692155*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"4f442284-012b-4cb4-8bb3-5167c922c898"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{3.817613727309966*^9, 3.817622129534576*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"cd32a9bc-dec4-4ea7-8f13-9931def97e17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"10", ",", "1", ",", "3"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176137400058727`*^9, 3.817613740132804*^9}, {
  3.817616311578249*^9, 3.8176163117153587`*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"5b7e1e03-0714-4344-b03f-21134470e665"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{3.8176137420988913`*^9, 3.8176163136809683`*^9, 
  3.817622131097993*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"e3f8783d-a0d7-4989-b08f-0ef7178d8962"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_4", "Subsection",
 CellChangeTimes->{{3.8176134786873302`*^9, 
  3.817613479567621*^9}},ExpressionUUID->"bcb8829a-b683-4ed8-b0fe-\
1bacca5dcc4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817613731061304*^9, 3.817613731194893*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"226e9378-a2f5-4df5-b1ee-d61c3c0df2d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.817613731791512*^9, 3.817622131242301*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"ae55e981-0895-4e3c-8fc8-d9d4391a731f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"10", ",", "2", ",", "2"}], "]"}], "[", 
     RowBox[{"x", ",", 
      RowBox[{"-", 
       RowBox[{"t", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ",", "q", ",", "t"}], "]"}], "//", 
    "FunctionExpand"}], "//", "Simplify"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817613765388501*^9, 3.817613767195951*^9}, {
  3.81761631579077*^9, 3.817616315916546*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"12461fdd-3140-404e-a2e4-154f941c191f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.817613768257942*^9, 3.817616316944338*^9, 
  3.817622131948195*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"13d7b1d9-045b-476e-9111-c34495254623"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "t-deformed ADO polynomial for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{"m", ",", "n"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6d9a81c6-c059-4b67-89bb-bf9ef7b45482"]
}], "Section",
 CellChangeTimes->{{3.8176143636798763`*^9, 
  3.8176143926968184`*^9}},ExpressionUUID->"ae4036f0-0669-44d9-8676-\
b2e08da3f558"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], "[", 
   RowBox[{"p_", ",", "x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], " ", "x"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}]}], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g", "[", 
         RowBox[{"k", ",", "m", ",", "n"}], "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}]}], 
          RowBox[{"q", "^", "2"}]}], ",", "q", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"\[ImaginaryI]", "/", "p"}]}], ")"}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.817614486735306*^9, 3.817614599056156*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"a9deb064-37b2-41f0-91bd-a283b428465a"],

Cell[CellGroupData[{

Cell["3_1", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 
  3.817614630899374*^9}},ExpressionUUID->"4ac58a1c-92fd-434b-ba78-\
52bc3984a22c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"b8c93f2d-743c-40a1-a429-da74054a77b7"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817616257047748*^9, 
  3.817622141136051*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"3bb92704-07f8-435c-86fd-ddf59d5e91cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"4d16f7fe-cee1-4fa3-a229-e7d893176799"],

Cell[BoxData[
 RowBox[{"t", "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817616257098418*^9, 3.817622141152143*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"21331176-7bb4-41fc-9225-f3cbbd271f7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.81761643886452*^9, 3.817616453483588*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"fd265de8-06a6-4f56-b88e-ef8b0c9a92ea"],

Cell[BoxData[
 RowBox[{"t", "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}]}]], "Output",
 CellChangeTimes->{3.8176164539694147`*^9, 3.817622141221551*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"2c89ad7e-4a56-421b-9636-682147518d58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"1b239da1-e3dc-4388-a4e9-2fe155f79857"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], "x"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.817616257662527*^9, 3.817622141900473*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"3ed83667-7a5c-4ae9-acb7-6e4c68ee82ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", "2"}], "+", 
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}]}], "+", 
        RowBox[{"t", "^", "2"}], "-", 
        RowBox[{"\[Zeta]", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], "+", 
        RowBox[{"t", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ")"}]}], "/.", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"\[ImaginaryI]", "/", "3"}]}], ")"}]}]}]}], ")"}], "-", 
   "%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817614677706056*^9, 3.817614838708955*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"a3630d64-db6a-401f-9aa5-6e91e6ed2e52"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817614832320516*^9, 3.8176148391394987`*^9}, 
   3.817616257679508*^9, 3.817622141913978*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"1e5d7977-a173-4a75-b0ff-d9c459ff2f42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5_2", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 3.817614630899374*^9}, {
  3.817614857129497*^9, 
  3.81761485858887*^9}},ExpressionUUID->"264d5e0f-3910-41fa-be78-\
f3a71516a2d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}, {
  3.817614865439968*^9, 3.81761486554795*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"60a5ef1c-cbbc-4edf-86fc-4b4bef94bdd0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817614866039982*^9, 
  3.817616257732257*^9, 3.81762214198517*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"c6227332-cfed-425b-9254-cc76c7414a94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}, {
  3.817614868668708*^9, 3.817614868819738*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"b50e7026-3404-47b7-b498-95a30c350a23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "t", "-", 
  SuperscriptBox["t", "2"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817614869317646*^9, 3.817616257755507*^9, 3.817622142002342*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"aaafb575-186c-4e9e-af81-0819f5126dfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817616492645198*^9, 3.817616503872748*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"e49725fd-e505-4385-a89e-5d8e46a2d177"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "t", "-", 
  SuperscriptBox["t", "2"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}]}]], "Output",
 CellChangeTimes->{3.817616504275035*^9, 3.8176221420818653`*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"e39197a1-6f11-4fc1-a3aa-635fe3cab8f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}, {
  3.8176148890047894`*^9, 3.817614889162425*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"d7ace628-f4cf-458a-9b02-5d3f6a900b25"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   SqrtBox["3"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "t"}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", "t"}], "-", 
  SuperscriptBox["t", "2"], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], "x"], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", "t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "t", " ", "x"}]], "-", 
  FractionBox["t", 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "3"], " ", "x"}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "3"], " ", 
    SuperscriptBox["x", "2"]}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["x", "2"]}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.8176148921775084`*^9, 3.81761503572755*^9, 3.817616258535008*^9, 
   3.817622142907613*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"ec2652b5-a248-46ac-87c6-3738d5e3a20b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", " ", "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", "2"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "t"}], "+", 
           RowBox[{
            RowBox[{"t", "^", "2"}], "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "3"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}]}], "+", "2", "+", 
        "\[Zeta]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Zeta]"}], ")"}], "t"}], "+", 
        RowBox[{"2", 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"t", "^", "3"}], "\[Zeta]"}], "+", 
        RowBox[{"t", "^", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "t"}], "+", 
           RowBox[{
            RowBox[{"t", "^", "2"}], "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "3"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", " ", "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}]}], ")"}]}], "/.", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"\[ImaginaryI]", "/", "3"}]}], ")"}]}]}]}], ")"}], "-", 
   "%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817614677706056*^9, 3.817614838708955*^9}, {
  3.817614929625683*^9, 3.8176150288045597`*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"a377a2cb-9e43-49a4-8197-5c2803587106"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817614832320516*^9, 3.8176148391394987`*^9}, {
   3.817615033012002*^9, 3.817615037243992*^9}, 3.817616258665104*^9, 
   3.817622142983842*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"985b4f33-2a6d-4aa3-baa4-12dd141ab16b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7_2", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 3.817614630899374*^9}, {
  3.817614857129497*^9, 3.81761485858887*^9}, {3.817615534930606*^9, 
  3.817615535256878*^9}},ExpressionUUID->"be90784f-7a7b-4d7b-b7b2-\
cffeef5f4863"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}, {
  3.817614865439968*^9, 3.81761486554795*^9}, {3.817615568070958*^9, 
  3.8176155683663816`*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"6194b100-8d10-469c-809f-08387309c4d9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817614866039982*^9, 
  3.817615569324305*^9, 3.817616258733507*^9, 3.8176221430008574`*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"38447ac6-30e4-43c6-9558-dcfdf95334fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}, {
  3.817614868668708*^9, 3.817614868819738*^9}, {3.817615571698307*^9, 
  3.817615572176076*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"e158d122-fee7-4e29-a193-3960107bda01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  SuperscriptBox["t", "2"], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817614869317646*^9, 3.817615573079434*^9, 3.817616258750045*^9, 
   3.817622143079261*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"1907e63a-5487-4c08-9e72-5924b6443904"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8176165131126204`*^9, 3.817616525208479*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"ffa91d2b-b45f-400c-ba56-6116e83886b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  SuperscriptBox["t", "2"], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{3.817616525703364*^9, 3.817622143151328*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"49f6e82f-86c3-4dc9-bd3c-2a654f45874a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}, {
  3.8176148890047894`*^9, 3.817614889162425*^9}, {3.817615650946273*^9, 
  3.817615651418929*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"830537eb-79b4-4b02-8495-fcd4d5dd2760"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"2", "/", "3"}]], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], "x"], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], "x"], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", "x"}]], "+", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t", " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.8176148921775084`*^9, 3.81761503572755*^9, 3.8176156542544622`*^9, 
   3.817616259408745*^9, 3.817622143872463*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"9599b867-8967-498c-8a7e-5c81dd928dc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Zeta]", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", " ", "\[Zeta]"}], "+", 
           RowBox[{
            RowBox[{"t", "^", "3"}], " ", "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "4"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", "2"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Zeta]"}], ")"}], "t"}], "+", 
           RowBox[{"2", "\[Zeta]", " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"t", "^", "3"}], "+", 
           RowBox[{"\[Zeta]", " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"t", "^", "5"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}]}], "+", "2", "+", 
        "\[Zeta]", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", "\[Zeta]"}]}], ")"}], "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Zeta]"}], ")"}], 
         RowBox[{"t", "^", "2"}]}], "+", 
        RowBox[{"2", "\[Zeta]", " ", 
         RowBox[{"t", "^", "3"}]}], "+", 
        RowBox[{"t", "^", "4"}], "+", 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"t", "^", "5"}]}], "+", 
        RowBox[{"t", "^", "6"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Zeta]"}], ")"}], "t"}], "+", 
           RowBox[{"2", "\[Zeta]", " ", 
            RowBox[{"t", "^", "2"}]}], "+", 
           RowBox[{"t", "^", "3"}], "+", 
           RowBox[{"\[Zeta]", " ", 
            RowBox[{"t", "^", "4"}]}], "+", 
           RowBox[{"t", "^", "5"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", " ", "\[Zeta]"}], "+", 
           RowBox[{
            RowBox[{"t", "^", "3"}], " ", "\[Zeta]"}], "+", 
           RowBox[{"t", "^", "4"}]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t", " ", "\[Zeta]", " ", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}]}], ")"}]}], "/.", 
     RowBox[{"\[Zeta]", "\[Rule]", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"\[ImaginaryI]", "/", "3"}]}], ")"}]}]}]}], ")"}], "-", 
   "%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.817614677706056*^9, 3.817614838708955*^9}, {
  3.817614929625683*^9, 3.8176150288045597`*^9}, {3.81761610772503*^9, 
  3.8176162372924557`*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"66737031-0cec-448b-a4ae-4014823d6595"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.817614832320516*^9, 3.8176148391394987`*^9}, {
   3.817615033012002*^9, 3.817615037243992*^9}, {3.817616239153172*^9, 
   3.817616259490815*^9}, 3.817622143962638*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"7f7548cd-f5da-4ab7-8cf3-841e23a9a432"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7_4", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 3.817614630899374*^9}, {
  3.817614857129497*^9, 3.81761485858887*^9}, {3.817615534930606*^9, 
  3.817615535256878*^9}, {3.817616781895816*^9, 
  3.8176167819913387`*^9}},ExpressionUUID->"7bcc5049-7453-4d9f-8f68-\
b74d6e5ebe13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}, {
  3.817614865439968*^9, 3.81761486554795*^9}, {3.817615568070958*^9, 
  3.8176155683663816`*^9}, {3.8176167859263372`*^9, 3.817616787376745*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"7f67bc09-9273-41ef-8af5-beb7643a4f64"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817614866039982*^9, 
  3.817615569324305*^9, 3.817616258733507*^9, 3.817616788126443*^9, 
  3.8176221439792557`*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"46f18a48-6ca0-4949-af71-5b8db39f50af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}, {
  3.817614868668708*^9, 3.817614868819738*^9}, {3.817615571698307*^9, 
  3.817615572176076*^9}, {3.817616790236055*^9, 3.8176167923145638`*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"df5e9e35-5e7e-4f7d-9c5c-6070d05cab2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817614869317646*^9, 3.817615573079434*^9, 3.817616258750045*^9, 
   3.817616793073522*^9, 3.8176221440494432`*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"52fec538-3239-4201-9fca-cea19a553695"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8176165131126204`*^9, 3.817616525208479*^9}, {
  3.817616808522064*^9, 3.817616811483327*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"1fa68dc1-71a8-4eea-888a-cafa97217866"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}]}]], "Output",
 CellChangeTimes->{3.817616525703364*^9, 3.81761681201608*^9, 
  3.817622144080456*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"2e97f5a2-62e3-4188-ae83-b7406b041508"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}, {
  3.8176148890047894`*^9, 3.817614889162425*^9}, {3.817615650946273*^9, 
  3.817615651418929*^9}, {3.8176168148435163`*^9, 3.817616817412469*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"4f7a5c3f-ab05-4cc1-9553-b8d8b30e0f21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"9", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox["2", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["2", "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"t", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t", " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.8176148921775084`*^9, 3.81761503572755*^9, 3.8176156542544622`*^9, 
   3.817616259408745*^9, 3.8176168195647383`*^9, 3.817622144718212*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"88f37940-3cef-4157-be80-95860f65d3b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_2", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 3.817614630899374*^9}, {
  3.817614857129497*^9, 3.81761485858887*^9}, {3.817615534930606*^9, 
  3.817615535256878*^9}, {3.817616781895816*^9, 3.8176167819913387`*^9}, {
  3.817616870881428*^9, 
  3.817616872583396*^9}},ExpressionUUID->"33653b8b-208f-4f26-9533-\
816d8d49b6bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}, {
  3.817614865439968*^9, 3.81761486554795*^9}, {3.817615568070958*^9, 
  3.8176155683663816`*^9}, {3.8176167859263372`*^9, 3.817616787376745*^9}, {
  3.817616876896542*^9, 3.817616878734295*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"2de79ca5-5172-45e0-a94b-8553b65760ad"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817614866039982*^9, 
  3.817615569324305*^9, 3.817616258733507*^9, 3.817616788126443*^9, 
  3.817616880480138*^9, 3.817622144893291*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"a83a2699-8c5b-43ed-92bf-2405a632d628"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}, {
  3.817614868668708*^9, 3.817614868819738*^9}, {3.817615571698307*^9, 
  3.817615572176076*^9}, {3.817616790236055*^9, 3.8176167923145638`*^9}, {
  3.817616882579505*^9, 3.817616883973249*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"78cc85c5-7ef6-4d1f-9a57-6faddc1d4f5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817614869317646*^9, 3.817615573079434*^9, 3.817616258750045*^9, 
   3.817616793073522*^9, 3.817616884541134*^9, 3.817622144910614*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"7f8bcb51-3247-4bed-b764-e091de07d07d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"4", ",", "1"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8176165131126204`*^9, 3.817616525208479*^9}, {
  3.817616808522064*^9, 3.817616811483327*^9}, {3.817616886479117*^9, 
  3.817616888203018*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"1a1db7fb-fcd1-432f-9117-210089b34384"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{3.817616525703364*^9, 3.81761681201608*^9, 
  3.817616888796571*^9, 3.817622144994802*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"07fd4fac-0f3f-4b32-9995-1cc5b885b402"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}, {
  3.8176148890047894`*^9, 3.817614889162425*^9}, {3.817615650946273*^9, 
  3.817615651418929*^9}, {3.8176168148435163`*^9, 3.817616817412469*^9}, {
  3.8176168926135798`*^9, 3.817616894096023*^9}},
 CellLabel->
  "In[456]:=",ExpressionUUID->"b5262e37-3ca1-43d3-bafd-c5c0011bf5e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"2", "/", "3"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], "2"], "+", "t", "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  SuperscriptBox["t", "6"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  SuperscriptBox["t", "7"], "-", 
  FractionBox[
   SuperscriptBox["t", "8"], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"]}], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox["3", 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "4"], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox["t", "5"], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "6"], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t", " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t", " ", "x"}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "2"], " ", "x"}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"], " ", "x"}], "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", "x"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "8"], " ", "x"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.8176148921775084`*^9, 3.81761503572755*^9, 3.8176156542544622`*^9, 
   3.817616259408745*^9, 3.8176168195647383`*^9, 3.817616896880499*^9, 
   3.817622145721663*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"847dd23e-1851-425a-8ea2-4793e74500cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_5", "Subsection",
 CellChangeTimes->{{3.8176146285397253`*^9, 3.817614630899374*^9}, {
  3.817614857129497*^9, 3.81761485858887*^9}, {3.817615534930606*^9, 
  3.817615535256878*^9}, {3.817616781895816*^9, 3.8176167819913387`*^9}, {
  3.817616908905827*^9, 
  3.817616911516354*^9}},ExpressionUUID->"2ecb6347-80f8-4137-9f30-\
4882fb169867"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO", "[", 
   RowBox[{"3", ",", "2"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817614603593905*^9, 3.8176146121232967`*^9}, {
  3.817614865439968*^9, 3.81761486554795*^9}, {3.817615568070958*^9, 
  3.8176155683663816`*^9}, {3.8176167859263372`*^9, 3.817616787376745*^9}, {
  3.817616913906396*^9, 3.817616914031701*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"3c5c51ea-95e9-4446-bc1c-051dd9e487c9"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.81761461253054*^9, 3.817614866039982*^9, 
  3.817615569324305*^9, 3.817616258733507*^9, 3.817616788126443*^9, 
  3.817616915510213*^9, 3.817622145796342*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"068f72e2-40fa-42c6-bb70-fe838e8c5265"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8176146199570007`*^9, 3.817614622877726*^9}, {
  3.817614868668708*^9, 3.817614868819738*^9}, {3.817615571698307*^9, 
  3.817615572176076*^9}, {3.817616790236055*^9, 3.8176167923145638`*^9}, {
  3.8176169175392027`*^9, 3.817616917659666*^9}},
 CellLabel->
  "In[458]:=",ExpressionUUID->"6a8402f1-d2a6-430b-b955-21afe4967224"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.817614620429394*^9, 3.81761462328995*^9}, 
   3.817614869317646*^9, 3.817615573079434*^9, 3.817616258750045*^9, 
   3.817616793073522*^9, 3.817616918101493*^9, 3.817622145947493*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"38230c88-ecbe-46be-8dce-5472277e851f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.8176165131126204`*^9, 3.817616525208479*^9}, {
  3.817616808522064*^9, 3.817616811483327*^9}, {3.8176169199992027`*^9, 
  3.8176169201154337`*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"f7568fc1-ce22-4d33-83bb-884005b210e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", 
  RowBox[{"3", " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["2", "x"], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{"t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}]}]], "Output",
 CellChangeTimes->{3.817616525703364*^9, 3.81761681201608*^9, 
  3.8176169206117907`*^9, 3.81762214602652*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"3848e2b5-79a4-449c-b2b0-11eae566c094"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817614642634042*^9, 3.8176146521240253`*^9}, {
  3.8176148890047894`*^9, 3.817614889162425*^9}, {3.817615650946273*^9, 
  3.817615651418929*^9}, {3.8176168148435163`*^9, 3.817616817412469*^9}, {
  3.8176169232910347`*^9, 3.81761692345226*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"c150dc69-4627-46bb-b032-aa6d462b377e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"2", "/", "3"}]], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"]}], "+", 
  FractionBox[
   RowBox[{"5", " ", "t"}], "2"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", "t"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["t", "4"]}], "2"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SuperscriptBox["t", "5"]}], "2"], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "7"]}], "-", 
  FractionBox[
   SuperscriptBox["t", "8"], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"]}], "-", 
  FractionBox["2", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox["4", "x"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], "x"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"t", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"5", " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], "x"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "4"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "5"]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "6"], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", "t", " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", "t", " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "3"], " ", "x"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["t", "5"], " ", "x"}], "2"], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "6"], " ", "x"}], "2"], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "8"], " ", "x"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.817614654299736*^9, {3.817614813796027*^9, 3.817614836028763*^9}, 
   3.8176148921775084`*^9, 3.81761503572755*^9, 3.8176156542544622`*^9, 
   3.817616259408745*^9, 3.8176168195647383`*^9, 3.817616926233816*^9, 
   3.817622146833529*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"72fd946e-d299-49c2-b5cc-dfa32151ac85"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "t-deformed ADO polynomial for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{
     RowBox[{"m", "+", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "n"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "09d3cfae-a727-419d-989e-75b5aa953d67"]
}], "Section",
 CellChangeTimes->{{3.817614395554701*^9, 
  3.817614409463097*^9}},ExpressionUUID->"852f00ef-3fab-404b-a1d0-\
aef7c11662a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"m_", ",", "n_"}], "]"}], "[", 
   RowBox[{"p_", ",", "x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"x", "^", "n"}]}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"1", "-", "p"}], ")"}]}], 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"g2", "[", 
         RowBox[{"k", ",", "m", ",", "n"}], "]"}], "[", 
        RowBox[{"x", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"t", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}]}], 
          RowBox[{"q", "^", "2"}]}], ",", "q", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", 
         RowBox[{"\[ImaginaryI]", "/", "p"}]}], ")"}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8176163301817417`*^9, 3.817616333333609*^9}, {
  3.817616426654297*^9, 3.8176164269680567`*^9}},
 CellLabel->
  "In[461]:=",ExpressionUUID->"b4f0a97f-d09d-4bbd-bf30-de4cb6a8feb2"],

Cell[CellGroupData[{

Cell["7_3", "Subsection",
 CellChangeTimes->{{3.817616338967832*^9, 
  3.8176163648069897`*^9}},ExpressionUUID->"a521f7e3-b8a0-4a48-9038-\
3dc70e856f25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817616366290771*^9, 3.817616376901579*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"7c587a4c-d901-45f3-b7e3-a247c59ab098"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.817616377501851*^9, 3.817616429570344*^9, 
  3.817622169626966*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"0fd09153-ccfe-46c5-affb-362782deacfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616386918908*^9, 3.817616390638197*^9}},
 CellLabel->
  "In[463]:=",ExpressionUUID->"7ef4b0da-7974-459b-a837-81936e3033a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8176163875118637`*^9, 3.817616391053689*^9}, 
   3.817616430732869*^9, 3.8176221696413116`*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"5b319270-9259-42e5-90e9-bdbdc4f93ae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817616393062557*^9, 3.81761640706293*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"701b4835-00ab-4e7a-8770-ca86c988a3dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox["t", "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.817616400565929*^9, 3.8176164327383633`*^9}, 
   3.817622169711822*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"9b60ec18-a2d4-434f-a2d6-590c3fb32c03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616539702075*^9, 3.817616539825735*^9}},
 CellLabel->
  "In[465]:=",ExpressionUUID->"df8f2775-590d-42e6-a45d-05fa381ffe04"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["t", "2"], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"5", "/", "6"}]], " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  SuperscriptBox["t", "4"], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "-", 
  SuperscriptBox["t", "5"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "4"]}]], "-", 
  FractionBox["1", 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "4"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "4"]}]], "-", 
  FractionBox["3", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", "t", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["t", 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], "x"], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "t"}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "2"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["t", "3"]}], 
   RowBox[{"2", " ", "x"}]], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], "x"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 CellChangeTimes->{3.817616543051025*^9, 3.817622170594046*^9},
 CellLabel->
  "Out[465]=",ExpressionUUID->"57ce1f0a-1f64-4355-a30b-82e03d581b07"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_3", "Subsection",
 CellChangeTimes->{{3.817616338967832*^9, 3.8176163648069897`*^9}, {
  3.817616627544772*^9, 
  3.817616628216482*^9}},ExpressionUUID->"b86d7058-2050-44ae-a872-\
4bae008dce9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO2", "[", 
   RowBox[{"1", ",", "3"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817616366290771*^9, 3.817616376901579*^9}, {
  3.8176166336309023`*^9, 3.817616633750641*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"9373d9b5-aa6f-48c9-b5d1-bb9b3e99ab71"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.817616377501851*^9, 3.817616429570344*^9, 
  3.817616634204595*^9, 3.817622170757517*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"9ac50fc7-8699-4129-8253-2dda1b40c790"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616386918908*^9, 3.817616390638197*^9}, {
  3.817616635882592*^9, 3.817616635993442*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"ffe736a5-2a4b-4265-b8b6-3bc164143a31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{{3.8176163875118637`*^9, 3.817616391053689*^9}, 
   3.817616430732869*^9, 3.8176166365199013`*^9, 3.817622170782454*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"594e9676-2fd7-4e15-b8a5-6a62a4dec136"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817616393062557*^9, 3.81761640706293*^9}, {
  3.8176166391608143`*^9, 3.817616639269906*^9}},
 CellLabel->
  "In[468]:=",ExpressionUUID->"628d3d77-896d-48e2-9c29-da5ffabe5d97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t", "2"]}], "+", 
  SuperscriptBox["t", "3"], "-", 
  SuperscriptBox["t", "4"], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "3"]}]], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["t", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}]}]], "Output",
 CellChangeTimes->{{3.817616400565929*^9, 3.8176164327383633`*^9}, 
   3.817616639768509*^9, 3.817622170853714*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"ffd4d5a4-007f-478d-b782-054e488bc249"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616539702075*^9, 3.817616539825735*^9}, {
  3.817616642826414*^9, 3.817616642985113*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"da444bb6-12a2-4d5a-8a4d-3ec626132312"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "7"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"]}], "+", 
  SuperscriptBox["t", "8"], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "6"]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "6"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "6"]}]], "-", 
  FractionBox["1", 
   SuperscriptBox["x", "5"]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "5"]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "5"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "5"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "5"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "4"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox["t", "5"], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "4"]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "5"]}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "6"]}], "x"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], "x"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["x", "5"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "6"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "11"], " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellChangeTimes->{3.817616543051025*^9, 3.817616646053689*^9, 
  3.817622171514203*^9},
 CellLabel->
  "Out[469]=",ExpressionUUID->"66b654ec-ae9f-4b34-84b6-04b98b84379f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["9_4", "Subsection",
 CellChangeTimes->{{3.817616338967832*^9, 3.8176163648069897`*^9}, {
  3.817616672502001*^9, 
  3.81761667502529*^9}},ExpressionUUID->"68e3b0ae-d75a-4f17-9adb-\
0755cfe07699"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ADO2", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "[", 
  RowBox[{"1", ",", "x", ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.817616366290771*^9, 3.817616376901579*^9}, {
  3.817616678963676*^9, 3.817616679088324*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"b6b1f818-62b4-43f2-8437-c1c69e69fbaf"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.817616377501851*^9, 3.817616429570344*^9, 
  3.8176166795334997`*^9, 3.817622171544725*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"b2f38d53-419b-46e5-9f15-3c1a310a6892"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "[", 
   RowBox[{"2", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616386918908*^9, 3.817616390638197*^9}, {
  3.8176166814660273`*^9, 3.817616681600421*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"946ac4bc-0b5a-4467-ae9c-1730e31f16bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8176163875118637`*^9, 3.817616391053689*^9}, 
   3.817616430732869*^9, 3.817616682034484*^9, 3.817622171614925*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"e2adae93-de9d-479f-bf55-16248e138002"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tAlexander2", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "[", 
    RowBox[{"x", ",", "t"}], "]"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.817616393062557*^9, 3.81761640706293*^9}, {
  3.817616684218495*^9, 3.817616684323333*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"3d2d9724-f497-45cf-9c2a-258498dc8210"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "t"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  FractionBox["1", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "2"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox["1", "x"], "+", 
  FractionBox[
   RowBox[{"2", " ", "t"}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], "x"], "-", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.817616400565929*^9, 3.8176164327383633`*^9}, 
   3.8176166848369904`*^9, 3.8176221717539263`*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"e2a1a28f-11f2-453f-a27d-522a1062a72c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ADO2", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "[", 
   RowBox[{"3", ",", "x", ",", "t"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.817616539702075*^9, 3.817616539825735*^9}, {
  3.8176166883631907`*^9, 3.8176166886301813`*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"b3a36981-b6ba-4711-bb57-170fccddd0a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]]}], " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"]}], "-", 
  SuperscriptBox["t", "7"], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"]}], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox["x", "4"]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "4"]}]], "-", 
  FractionBox["t", 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], 
   SuperscriptBox["x", "4"]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   RowBox[{"t", " ", 
    SuperscriptBox["x", "3"]}]], "+", 
  FractionBox["t", 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   SuperscriptBox["t", "3"], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   SuperscriptBox["t", "4"], 
   SuperscriptBox["x", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "3"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", "t"}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["x", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], 
   SuperscriptBox["x", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", "t"}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "2"], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "2"]}], "x"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "3"]}], "x"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["t", "4"]}], "x"], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "4"]}], "x"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "5"]}], "x"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "5"]}], "x"], "-", 
  FractionBox[
   SuperscriptBox["t", "6"], "x"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], "x"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", "6"]}], "x"], "+", 
  RowBox[{
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "3"], " ", "x"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", "x"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", "x"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", "x"}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", "x"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", "x"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "5"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "7"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox["t", "9"], " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 CellChangeTimes->{3.817616543051025*^9, 3.8176166917491083`*^9, 
  3.817622172282782*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"1cc115d7-63dd-4648-a34c-0a22b5d9793b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "K"], TraditionalForm]],ExpressionUUID->
  "600d8626-c085-44cf-8398-f9161b564a19"],
 " is annihilated by quantum A-polynomial for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", 
    RowBox[{"m", ",", "n"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "44842dfd-d0b7-43b2-8dd0-81cb7efff0ac"]
}], "Section",
 CellChangeTimes->{{3.816818958634871*^9, 3.816818982127722*^9}, {
  3.8176138703269873`*^9, 3.8176138727763453`*^9}, {3.817614213540719*^9, 
  3.817614219670342*^9}},ExpressionUUID->"554af397-312f-4ac4-b186-\
f14f3c896d84"],

Cell[CellGroupData[{

Cell["3_1", "Subsection",
 CellChangeTimes->{{3.816819038495592*^9, 
  3.8168190404317703`*^9}},ExpressionUUID->"faeef747-b237-437c-a060-\
5196bc8bc4bb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a0", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"a", "^", "2"}], "q"], 
   SuperscriptBox["t", "4"], 
   RowBox[{"(", 
    RowBox[{"x", "-", "1"}], ")"}], 
   SuperscriptBox["x", "3"], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", "q", " ", 
      SuperscriptBox["t", "3"], 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"a1", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], 
       SuperscriptBox["x", "2"]}]}], ")"}]}], 
   FractionBox[
    RowBox[{"a", 
     RowBox[{"(", 
      RowBox[{"q", "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["t", "2"], "x"}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["q", "2"], "+", 
          SuperscriptBox["q", "3"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["q", "2"]}], ")"}], "a", " ", "t"}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "q", " ", 
        SuperscriptBox["t", 
         RowBox[{"6", " "}]], 
        SuperscriptBox["x", "4"]}]}], ")"}]}], 
    RowBox[{"q", "^", "2"}]]}]}], "\n", 
 RowBox[{
  RowBox[{"a2", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["q", 
       RowBox[{"-", "1"}]], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.801712836374076*^9, 3.801712851925497*^9}, {
   3.801716239471241*^9, 3.801716250867481*^9}, {3.8017163397396507`*^9, 
   3.8017163399790087`*^9}, {3.801717009597608*^9, 3.8017170147921815`*^9}, {
   3.8017171158199825`*^9, 3.8017171159895573`*^9}, {3.801730514230335*^9, 
   3.801730539218565*^9}, {3.8017348823169727`*^9, 3.8017348837939835`*^9}, {
   3.8018014846109943`*^9, 3.801801488244578*^9}, {3.801802822489555*^9, 
   3.8018028620214367`*^9}, 3.816819058930882*^9},
 CellLabel->
  "In[373]:=",ExpressionUUID->"3c7a18c1-34ae-4680-b44b-f2272f0f2850"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test31", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a0", "[", 
      RowBox[{
       RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "1", ",", "1"}], "]"}], "[", 
          RowBox[{"x", ",", "a", ",", "q", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "/", "q"}], ")"}], 
     RowBox[{"a1", "[", 
      RowBox[{
       RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "1", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "/", "q"}], ")"}], "^", "2"}], 
     RowBox[{"a2", "[", 
      RowBox[{
       RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "1", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "2"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8018018961327868`*^9, 3.8018019863125763`*^9}, {
   3.801802060966258*^9, 3.801802081786242*^9}, {3.801802202263741*^9, 
   3.801802226160099*^9}, {3.801802910351172*^9, 3.801802921859269*^9}, {
   3.816819072805215*^9, 3.8168191089330997`*^9}, 3.816819152646469*^9, {
   3.816819242878812*^9, 3.816819244472157*^9}, {3.816819324610269*^9, 
   3.816819385099489*^9}, {3.816819422321704*^9, 3.81681947921644*^9}, {
   3.816819936386676*^9, 3.81681996628469*^9}, {3.816819996758286*^9, 
   3.816820012013348*^9}, {3.816820156802525*^9, 3.81682016209927*^9}, {
   3.816820251593369*^9, 3.816820255789545*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"e4f0c62b-f59f-4129-b3e4-b327e2a761b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{
   RowBox[{"x", " ", "test31"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.816820017464081*^9, 3.816820048324342*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"ff7c24e1-e0ae-4f23-9fe0-eb933ed12ef8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.816820035014614*^9, 3.8168200488189707`*^9}, 
   3.817617475442133*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"66fb0e51-0250-4930-ad65-ae90261e7072"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", " ", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", "5"}], ",", " ", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"test31", ",", 
       RowBox[{"x", "^", "i"}]}], "]"}], "//", "Together"}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.816820174509942*^9, 3.8168202287634583`*^9}, {
  3.8168202596279793`*^9, 3.8168202601874866`*^9}, {3.816820672221341*^9, 
  3.816820673572672*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"a0e7034b-508e-46fe-a24a-12dbe09bb126"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.816820229542054*^9, 3.8168202610085897`*^9, 
  3.817617475560761*^9},
 CellLabel->
  "During evaluation of \
In[378]:=",ExpressionUUID->"690297d2-7dcf-4916-b455-f35a06aa152a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.816820229542054*^9, 3.8168202610085897`*^9, 
  3.817617475659124*^9},
 CellLabel->
  "During evaluation of \
In[378]:=",ExpressionUUID->"31dfa010-d4f4-4823-878c-505e6848543a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.816820229542054*^9, 3.8168202610085897`*^9, 
  3.817617475856552*^9},
 CellLabel->
  "During evaluation of \
In[378]:=",ExpressionUUID->"61650234-d837-49f7-8adf-6824f8321f85"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.816820229542054*^9, 3.8168202610085897`*^9, 
  3.817617476176043*^9},
 CellLabel->
  "During evaluation of \
In[378]:=",ExpressionUUID->"58ffd05e-34ce-4616-b671-d64b06402c06"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.816820229542054*^9, 3.8168202610085897`*^9, 
  3.817617476664329*^9},
 CellLabel->
  "During evaluation of \
In[378]:=",ExpressionUUID->"e555a853-0340-4e41-a9da-7e3640e30e25"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5_2", "Subsection",
 CellChangeTimes->{{3.816820278371169*^9, 
  3.816820279054528*^9}},ExpressionUUID->"e7ecc6da-036c-4a12-8de8-\
2a8821d531bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"b0", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["a", "5"]}], " ", 
   SuperscriptBox["q", "3"], " ", 
   SuperscriptBox["t", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   SuperscriptBox["x", "7"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"b1", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "6"]], 
   SuperscriptBox["a", "3"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "5"], "+", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "q", " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"b2", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "16"]]}], 
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "5"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", "q", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "q", " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "q", " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"b3", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "27"]]}], "a", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "7"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "9"], "-", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "q", " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"b4", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "31"]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "3"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "7"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "8"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "9"], "+", 
      RowBox[{"a", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "2"]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.80153970269844*^9, 3.801539712283185*^9}, 
   3.816820301184663*^9},
 CellLabel->
  "In[379]:=",ExpressionUUID->"9beeb75d-96a6-4b1c-ae3a-1c36511696cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test52", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"b0", "[", 
      RowBox[{
       RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "2", ",", "1"}], "]"}], "[", 
          RowBox[{"x", ",", "a", ",", "q", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["a", "q"], 
     RowBox[{"b1", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "2"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "2", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "2"}], 
     RowBox[{"b2", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "3"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "2", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "2"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "3"}], 
     RowBox[{"b3", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "4"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "2", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "3"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "4"}], 
     RowBox[{"b4", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "5"}]}], " ", ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "2", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "4"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8015398776325417`*^9, 3.801539929044651*^9}, {
  3.801803227241654*^9, 3.8018032648461733`*^9}, {3.816820335808387*^9, 
  3.8168204029449368`*^9}, {3.816820566110404*^9, 3.8168205797798967`*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"82ec7ab2-a1ef-4076-9e38-dc6a9fd4d663"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"x", " ", "test52"}], ",", "x"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8168204504313717`*^9, 3.816820469841209*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"a4ae1287-b8bf-4b13-9858-da3e3e591490"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.816820466597665*^9, 3.816820470159607*^9}, 
   3.816820600377586*^9, 3.8176175026772633`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"a500942c-1fe2-489a-93f1-fac1fe73ca5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", " ", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", "5"}], ",", " ", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"test52", ",", 
        RowBox[{"x", "^", "i"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.816820415409655*^9, 3.8168204190172997`*^9}, {
  3.816820659510519*^9, 3.816820660662904*^9}, {3.816820697483068*^9, 
  3.816820713410721*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"2e8ebef9-256e-46cc-b0a0-3865599da3d1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9},
 CellLabel->
  "During evaluation of \
In[386]:=",ExpressionUUID->"9f8d6e49-e8af-4c30-8f9b-95d910914b88"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.817617507508732*^9},
 CellLabel->
  "During evaluation of \
In[386]:=",ExpressionUUID->"07e3ee34-f9ad-4025-b279-04b7da566806"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.817617514767881*^9},
 CellLabel->
  "During evaluation of \
In[386]:=",ExpressionUUID->"5d411ace-bcc6-4de3-a3c1-6f7d302b610c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.81761752849681*^9},
 CellLabel->
  "During evaluation of \
In[386]:=",ExpressionUUID->"b90f083f-2e25-481d-a76b-aab9b027f5c1"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.817617556784045*^9},
 CellLabel->
  "During evaluation of \
In[386]:=",ExpressionUUID->"68fb8488-f0a1-4675-9068-fbf2e256c1c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["7_2 ", "Subsection",
 CellChangeTimes->{{3.80152673325616*^9, 3.801526748927864*^9}, 
   3.817617375401916*^9},ExpressionUUID->"96762ce4-baa9-4c7a-b74f-\
0f401c4ba71d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c0", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["t", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   SuperscriptBox["x", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.801533489709674*^9, 3.801533499810886*^9}, {
  3.801803406199057*^9, 3.80180340749498*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"6949fc4c-13ed-4116-9ed3-e29a57a64293"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c1", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "4"]]}], 
   SuperscriptBox["a", "5"], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   SuperscriptBox["x", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "7"], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8015334501836967`*^9, 3.8015334597765903`*^9}, {
  3.801803403627739*^9, 3.8018034037623453`*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"151eaed7-2782-4a19-9a62-99bfba11f6ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "17"]], 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["t", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "5"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "11"], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", "t", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", "t", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.801533426974478*^9, 3.801533435796776*^9}, {
  3.801803399678748*^9, 3.801803399822282*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"2ba92dd8-7646-4c15-991d-305d91222782"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c3", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "31"]]}], 
   SuperscriptBox["a", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"q", " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "7"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "13"], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", "t", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"4", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"4", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"4", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "q", " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "15"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "10"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "11"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "16"], " ", 
      SuperscriptBox["x", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "q", " ", 
      SuperscriptBox["t", "17"], " ", 
      SuperscriptBox["x", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "17"], " ", 
      SuperscriptBox["x", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "17"], " ", 
      SuperscriptBox["x", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "6"], " ", "q", " ", 
      SuperscriptBox["t", "18"], " ", 
      SuperscriptBox["x", "12"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.801533352471138*^9, 3.801533365019836*^9}, 
   3.801533398821075*^9, {3.8018033963850594`*^9, 3.801803396479556*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"ffb2ae0b-3103-4493-b75a-11056bd4f2dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c4", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "47"]]}], 
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "7"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "9"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"a", " ", "q", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "13"], "+", 
     SuperscriptBox["q", "14"], "+", 
     SuperscriptBox["q", "15"], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", "t", " ", "x"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"], " ", "t", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "15"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", "t", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "11"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "12"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", "q", " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "13"], " ", 
      SuperscriptBox["x", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", "q", " ", 
      SuperscriptBox["t", "14"], " ", 
      SuperscriptBox["x", "10"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8015333036746817`*^9, 3.801533314304079*^9}, {
  3.80180339285413*^9, 3.801803392984761*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"6abb78f8-8425-444a-a522-9992094b2ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c5", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "65"]]}], "a", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "5"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "8"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "9"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "11"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "12"], "+", 
     SuperscriptBox["q", "13"], "+", 
     SuperscriptBox["q", "14"], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", "t", " ", "x"}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", "t", " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", "x"}], "-", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", "t", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "2"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "3"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "4"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "6"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", "q", " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "6"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "8"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "9"], " ", 
      SuperscriptBox["x", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["t", "10"], " ", 
      SuperscriptBox["x", "8"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.801533243794693*^9, 3.801533259813339*^9}, {
  3.8018033842033577`*^9, 3.801803384336896*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"a0daca61-9883-4e14-87f3-c5c39040b838"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c6", "[", 
   RowBox[{"x_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["q", "73"]], 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "3"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "5"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "6"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", "x"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "9"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "10"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "11"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "12"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "13"], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.801533199568528*^9, 3.801533228585908*^9}, {
  3.801803381862029*^9, 3.8018033820958567`*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"281b43a3-6657-44c5-ac81-3e9a2b6ae45c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"test72", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c0", "[", 
      RowBox[{
       RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{"x", ",", "a", ",", "q", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     FractionBox["a", "q"], 
     RowBox[{"c1", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "2"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", "q"}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "2"}], 
     RowBox[{"c2", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "3"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "2"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "3"}], 
     RowBox[{"c3", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "4"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "3"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "4"}], 
     RowBox[{"c4", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "5"}]}], " ", ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "4"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "5"}], 
     RowBox[{"c5", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "6"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "5"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["a", "q"], ")"}], "^", "6"}], 
     RowBox[{"c6", " ", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"q", "^", "7"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"k", ",", "3", ",", "1"}], "]"}], "[", 
          RowBox[{
           RowBox[{"x", " ", 
            RowBox[{"q", "^", "6"}]}], ",", "a", ",", "q", ",", "t"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
       "FunctionExpand"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.80153354781022*^9, 3.801533788264245*^9}, {
  3.801534175219509*^9, 3.8015341896949*^9}, {3.8015343068634977`*^9, 
  3.801534359487638*^9}, {3.8015351627278137`*^9, 3.801535176425331*^9}, {
  3.801535503113654*^9, 3.801535519246696*^9}, {3.801535758002483*^9, 
  3.80153577677297*^9}, {3.801535828262882*^9, 3.801535860882944*^9}, {
  3.801803421224845*^9, 3.801803472783639*^9}, {3.801803512862323*^9, 
  3.801803528445931*^9}, {3.817617542248981*^9, 3.8176176230835114`*^9}, {
  3.8176176636812887`*^9, 3.8176176850277967`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"b7c6c6a6-c004-402b-a181-d52668a94412"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"x", " ", "test72"}], ",", "x"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8168204504313717`*^9, 3.816820469841209*^9}, {
  3.817617762410071*^9, 3.817617763038434*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"06f69be2-af26-4cf4-8c8e-3fc1bcda2946"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.816820466597665*^9, 3.816820470159607*^9}, 
   3.816820600377586*^9, 3.8176175026772633`*^9, 3.817617882532214*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"5a62dfe6-ce4c-404d-abd4-099b75446ee2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", " ", "1"}], ",", " ", 
   RowBox[{"i", "\[LessEqual]", "5"}], ",", " ", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"test72", ",", 
        RowBox[{"x", "^", "i"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.816820415409655*^9, 3.8168204190172997`*^9}, {
  3.816820659510519*^9, 3.816820660662904*^9}, {3.816820697483068*^9, 
  3.816820713410721*^9}, {3.817617770350903*^9, 3.8176177711129007`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"2e84af3a-d72a-4ea5-8d1d-bcc1f12a0db9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9, 
  3.817617901208694*^9},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"12d39297-13f4-462d-8cc6-655e286fb4b6"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9, 
  3.817617992759342*^9},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"42b4adef-4bb5-4683-8c63-0531f4ad3506"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9, 
  3.8176182176165047`*^9},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"7d285048-439e-4ce2-812e-ef37ac8295bc"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9, 
  3.817618548108922*^9},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"4fd267a3-1c3b-45c8-accb-9858c17f7667"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "t", "]"}], "6"],
  SeriesData[HOMFLYPTinvariants`t, 0, {}, 6, 6, 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.8168207194485617`*^9, 3.8176175049988737`*^9, 
  3.817619129630213*^9},
 CellLabel->
  "During evaluation of \
In[397]:=",ExpressionUUID->"1aade83f-479b-4d98-aae5-1ba025004b21"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{927, 572},
WindowMargins->{{76, Automatic}, {37, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 704, 18, 70, "Section",ExpressionUUID->"2628228d-c5a5-4a65-801b-3ef9501e0bfa"],
Cell[CellGroupData[{
Cell[1309, 44, 340, 10, 54, "Subsection",ExpressionUUID->"dbfa0cfa-93cd-43d7-a5dc-fe9b8b351de6"],
Cell[1652, 56, 1248, 36, 73, "Input",ExpressionUUID->"e40a8b22-3119-4a22-8b97-5e93b7ef43ed"],
Cell[2903, 94, 2291, 63, 132, "Input",ExpressionUUID->"5350a84c-66be-494b-a90f-736cae1b1562"],
Cell[5197, 159, 1516, 42, 90, "Input",ExpressionUUID->"c51b782a-bf46-4ddc-a4a3-8cb7ca4cf32f"],
Cell[6716, 203, 1827, 55, 102, "Input",ExpressionUUID->"2d69a660-6e3d-40a1-89b5-9eaa08f82b2f"],
Cell[8546, 260, 1543, 44, 94, "Input",ExpressionUUID->"de5b2af6-a75b-4fa9-97f7-690c2f878bd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10126, 309, 228, 4, 54, "Subsection",ExpressionUUID->"b4f9670b-c1f8-4126-aac8-6ac34c1c47c0"],
Cell[10357, 315, 1317, 41, 92, "Input",ExpressionUUID->"81c7794b-b673-41b1-9e44-7bae32d733f2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11723, 362, 847, 22, 62, "Section",ExpressionUUID->"ed26800b-cbf1-4a16-8a53-7cc42872617e"],
Cell[CellGroupData[{
Cell[12595, 388, 340, 10, 54, "Subsection",ExpressionUUID->"58b8135b-edc8-448d-b535-63aaddb4ea3e"],
Cell[12938, 400, 1248, 36, 73, "Input",ExpressionUUID->"d0712d61-8329-46b5-819f-0d96ee9f2bd6"],
Cell[14189, 438, 2291, 63, 132, "Input",ExpressionUUID->"08fe9dbf-46fe-4660-aeea-31395e2df714"],
Cell[16483, 503, 6569, 175, 321, "Input",ExpressionUUID->"ef466505-9060-49e3-99cd-0d975c40a7ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23089, 683, 170, 3, 54, "Subsection",ExpressionUUID->"a99ca604-8d59-45f7-83ee-77a5e0f4358c"],
Cell[23262, 688, 1936, 64, 139, "Input",ExpressionUUID->"1d157635-a08f-4569-9de2-39e4fe62fa0b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25247, 758, 905, 28, 56, "Section",ExpressionUUID->"259d3ab1-9023-4ae1-bb8b-e9ab8ef6a549"],
Cell[CellGroupData[{
Cell[26177, 790, 155, 3, 54, "Subsection",ExpressionUUID->"2a06fbd9-4e10-435c-a47e-2a6c1ac7b6c8"],
Cell[CellGroupData[{
Cell[26357, 797, 410, 11, 30, "Input",ExpressionUUID->"d28cbf44-d7f5-4b3b-b149-83964fc5f77c"],
Cell[26770, 810, 349, 8, 51, "Output",ExpressionUUID->"8b59fcc7-2f4f-4aee-bf26-eefa1b274a14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27156, 823, 527, 15, 30, "Input",ExpressionUUID->"be0a8f38-bf3e-4e91-b77c-2c8a94a0f618"],
Cell[27686, 840, 325, 8, 51, "Output",ExpressionUUID->"59720d8f-2719-4127-994a-251ae5bd82b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28060, 854, 151, 3, 54, "Subsection",ExpressionUUID->"837f393b-083d-46ea-8156-a461697f0f08"],
Cell[CellGroupData[{
Cell[28236, 861, 359, 10, 30, "Input",ExpressionUUID->"8f373015-31df-424f-93fb-fd6c2ad0e96f"],
Cell[28598, 873, 478, 13, 51, "Output",ExpressionUUID->"d82e6d67-4ac1-421e-a05d-219a66cb8d93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29113, 891, 527, 15, 30, "Input",ExpressionUUID->"c6ccaa1e-749e-4a10-b0c3-68827e027f63"],
Cell[29643, 908, 478, 13, 51, "Output",ExpressionUUID->"dd994abd-59e3-435a-bd5b-cdbb8cc18365"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30170, 927, 151, 3, 54, "Subsection",ExpressionUUID->"9cd8badd-bdce-461a-a626-69e3c85f24c7"],
Cell[CellGroupData[{
Cell[30346, 934, 408, 11, 30, "Input",ExpressionUUID->"1a237ffb-d19c-4e7a-8223-aecd1ce7545f"],
Cell[30757, 947, 644, 18, 51, "Output",ExpressionUUID->"a4a46187-62c6-442a-9eaa-f891e06f6bfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31438, 970, 626, 17, 30, "Input",ExpressionUUID->"03818f0b-d649-4611-b9f6-50f8a04ff768"],
Cell[32067, 989, 695, 19, 51, "Output",ExpressionUUID->"29211a7f-909d-43de-a80c-b0d31e825fd2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32811, 1014, 153, 3, 54, "Subsection",ExpressionUUID->"1a7a8a3f-3d94-4dcb-81cd-2d551a8c30d8"],
Cell[CellGroupData[{
Cell[32989, 1021, 408, 11, 30, "Input",ExpressionUUID->"1495d777-eb3f-4e2e-9cdd-2522e9b5ed35"],
Cell[33400, 1034, 677, 19, 51, "Output",ExpressionUUID->"0fe7367d-b75f-4797-b137-09b9d3183a66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34114, 1058, 578, 16, 30, "Input",ExpressionUUID->"d7d9ab10-7208-46f3-a2c2-5143935d50ce"],
Cell[34695, 1076, 678, 19, 51, "Output",ExpressionUUID->"b38dd5b3-6238-490d-b717-24ae57a95e61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35422, 1101, 150, 3, 54, "Subsection",ExpressionUUID->"31764203-5d5b-415a-9c37-6763dde66496"],
Cell[CellGroupData[{
Cell[35597, 1108, 410, 11, 30, "Input",ExpressionUUID->"28b3a45d-b0f5-4d2b-b2f0-4ea272c0f120"],
Cell[36010, 1121, 816, 24, 54, "Output",ExpressionUUID->"d6eac1f8-18b4-440a-af59-e6f6d75a41ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36863, 1150, 578, 16, 30, "Input",ExpressionUUID->"6e490d9f-0a12-4bcb-af6c-b3db3b36d1a9"],
Cell[37444, 1168, 815, 24, 54, "Output",ExpressionUUID->"c207c489-666b-4e5f-b057-2a4afcf17c4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38308, 1198, 150, 3, 54, "Subsection",ExpressionUUID->"3af12828-4157-4dfb-b726-4740a41aa343"],
Cell[CellGroupData[{
Cell[38483, 1205, 410, 11, 30, "Input",ExpressionUUID->"7c369109-c66b-4afe-9200-0f3ee1fb8663"],
Cell[38896, 1218, 886, 26, 54, "Output",ExpressionUUID->"d89ac2b1-a571-492e-bbe3-c28e415000fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39819, 1249, 578, 16, 30, "Input",ExpressionUUID->"eda4655c-6ea7-4b71-9fd4-36b92f51c466"],
Cell[40400, 1267, 884, 26, 54, "Output",ExpressionUUID->"ea13aafd-c558-4e78-b588-20995099b5ce"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[41345, 1300, 922, 30, 62, "Section",ExpressionUUID->"278c8cfe-42b8-4799-b4f6-486a3589e868"],
Cell[CellGroupData[{
Cell[42292, 1334, 153, 3, 54, "Subsection",ExpressionUUID->"0fd5504c-af58-4b23-a60c-0b899f08fca3"],
Cell[CellGroupData[{
Cell[42470, 1341, 358, 10, 30, "Input",ExpressionUUID->"b265504b-92ee-4aab-9739-b044ef6f7911"],
Cell[42831, 1353, 910, 29, 55, "Output",ExpressionUUID->"2121185a-d59a-416a-91d2-555feb9b04f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43778, 1387, 577, 16, 30, "Input",ExpressionUUID->"ade39391-df92-4a84-a6e2-94fe5e61b708"],
Cell[44358, 1405, 934, 29, 55, "Output",ExpressionUUID->"cc1de48c-bbe4-439f-9428-c9202b192efe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45341, 1440, 151, 3, 54, "Subsection",ExpressionUUID->"2afd19ab-718a-4781-8f85-1361a387bb2d"],
Cell[CellGroupData[{
Cell[45517, 1447, 360, 10, 30, "Input",ExpressionUUID->"4f442284-012b-4cb4-8bb3-5167c922c898"],
Cell[45880, 1459, 1281, 43, 55, "Output",ExpressionUUID->"cd32a9bc-dec4-4ea7-8f13-9931def97e17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47198, 1507, 581, 16, 30, "Input",ExpressionUUID->"5b7e1e03-0714-4344-b03f-21134470e665"],
Cell[47782, 1525, 1310, 44, 55, "Output",ExpressionUUID->"e3f8783d-a0d7-4989-b08f-0ef7178d8962"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49141, 1575, 153, 3, 54, "Subsection",ExpressionUUID->"bcb8829a-b683-4ed8-b0fe-1bacca5dcc4c"],
Cell[CellGroupData[{
Cell[49319, 1582, 358, 10, 30, "Input",ExpressionUUID->"226e9378-a2f5-4df5-b1ee-d61c3c0df2d3"],
Cell[49680, 1594, 1203, 40, 55, "Output",ExpressionUUID->"ae55e981-0895-4e3c-8fc8-d9d4391a731f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50920, 1639, 576, 16, 30, "Input",ExpressionUUID->"12461fdd-3140-404e-a2e4-154f941c191f"],
Cell[51499, 1657, 1228, 41, 55, "Output",ExpressionUUID->"13d7b1d9-045b-476e-9111-c34495254623"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[52788, 1705, 383, 11, 56, "Section",ExpressionUUID->"ae4036f0-0669-44d9-8676-b2e08da3f558"],
Cell[53174, 1718, 1221, 38, 52, "Input",ExpressionUUID->"a9deb064-37b2-41f0-91bd-a283b428465a"],
Cell[CellGroupData[{
Cell[54420, 1760, 153, 3, 54, "Subsection",ExpressionUUID->"4ac58a1c-92fd-434b-ba78-52bc3984a22c"],
Cell[CellGroupData[{
Cell[54598, 1767, 292, 7, 30, "Input",ExpressionUUID->"b8c93f2d-743c-40a1-a429-da74054a77b7"],
Cell[54893, 1776, 199, 4, 34, "Output",ExpressionUUID->"3bb92704-07f8-435c-86fd-ddf59d5e91cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55129, 1785, 324, 8, 30, "Input",ExpressionUUID->"4d16f7fe-cee1-4fa3-a229-e7d893176799"],
Cell[55456, 1795, 324, 8, 51, "Output",ExpressionUUID->"21331176-7bb4-41fc-9225-f3cbbd271f7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55817, 1808, 356, 10, 30, "Input",ExpressionUUID->"fd265de8-06a6-4f56-b88e-ef8b0c9a92ea"],
Cell[56176, 1820, 277, 7, 51, "Output",ExpressionUUID->"2c89ad7e-4a56-421b-9636-682147518d58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56490, 1832, 324, 8, 30, "Input",ExpressionUUID->"1b239da1-e3dc-4388-a4e9-2fe155f79857"],
Cell[56817, 1842, 1281, 45, 55, "Output",ExpressionUUID->"3ed83667-7a5c-4ae9-acb7-6e4c68ee82ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58135, 1892, 1304, 38, 52, "Input",ExpressionUUID->"a3630d64-db6a-401f-9aa5-6e91e6ed2e52"],
Cell[59442, 1932, 227, 4, 34, "Output",ExpressionUUID->"1e5d7977-a173-4a75-b0ff-d9c459ff2f42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59718, 1942, 201, 4, 54, "Subsection",ExpressionUUID->"264d5e0f-3910-41fa-be78-f3a71516a2d7"],
Cell[CellGroupData[{
Cell[59944, 1950, 340, 8, 30, "Input",ExpressionUUID->"60a5ef1c-cbbc-4edf-86fc-4b4bef94bdd0"],
Cell[60287, 1960, 220, 4, 34, "Output",ExpressionUUID->"c6227332-cfed-425b-9254-cc76c7414a94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60544, 1969, 373, 9, 30, "Input",ExpressionUUID->"b50e7026-3404-47b7-b498-95a30c350a23"],
Cell[60920, 1980, 497, 13, 51, "Output",ExpressionUUID->"aaafb575-186c-4e9e-af81-0819f5126dfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61454, 1998, 357, 10, 30, "Input",ExpressionUUID->"e49725fd-e505-4385-a89e-5d8e46a2d177"],
Cell[61814, 2010, 428, 12, 51, "Output",ExpressionUUID->"e39197a1-6f11-4fc1-a3aa-635fe3cab8f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62279, 2027, 375, 9, 30, "Input",ExpressionUUID->"d7ace628-f4cf-458a-9b02-5d3f6a900b25"],
Cell[62657, 2038, 3129, 103, 144, "Output",ExpressionUUID->"ec2652b5-a248-46ac-87c6-3738d5e3a20b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65823, 2146, 2359, 70, 73, "Input",ExpressionUUID->"a377a2cb-9e43-49a4-8197-5c2803587106"],
Cell[68185, 2218, 277, 5, 34, "Output",ExpressionUUID->"985b4f33-2a6d-4aa3-baa4-12dd141ab16b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68511, 2229, 247, 4, 54, "Subsection",ExpressionUUID->"be90784f-7a7b-4d7b-b7b2-cffeef5f4863"],
Cell[CellGroupData[{
Cell[68783, 2237, 391, 9, 30, "Input",ExpressionUUID->"6194b100-8d10-469c-809f-08387309c4d9"],
Cell[69177, 2248, 245, 4, 34, "Output",ExpressionUUID->"38447ac6-30e4-43c6-9558-dcfdf95334fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69459, 2257, 422, 10, 30, "Input",ExpressionUUID->"e158d122-fee7-4e29-a193-3960107bda01"],
Cell[69884, 2269, 669, 19, 51, "Output",ExpressionUUID->"1907e63a-5487-4c08-9e72-5924b6443904"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70590, 2293, 359, 10, 30, "Input",ExpressionUUID->"ffa91d2b-b45f-400c-ba56-6116e83886b6"],
Cell[70952, 2305, 572, 17, 51, "Output",ExpressionUUID->"49f6e82f-86c3-4dc9-bd3c-2a654f45874a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71561, 2327, 424, 10, 30, "Input",ExpressionUUID->"830537eb-79b4-4b02-8495-fcd4d5dd2760"],
Cell[71988, 2339, 8547, 309, 224, "Output",ExpressionUUID->"9599b867-8967-498c-8a7e-5c81dd928dc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80572, 2653, 3201, 91, 94, "Input",ExpressionUUID->"66737031-0cec-448b-a4ae-4014823d6595"],
Cell[83776, 2746, 301, 5, 34, "Output",ExpressionUUID->"7f7548cd-f5da-4ab7-8cf3-841e23a9a432"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84126, 2757, 298, 5, 54, "Subsection",ExpressionUUID->"7bcc5049-7453-4d9f-8f68-b74d6e5ebe13"],
Cell[CellGroupData[{
Cell[84449, 2766, 439, 9, 30, "Input",ExpressionUUID->"7f67bc09-9273-41ef-8af5-beb7643a4f64"],
Cell[84891, 2777, 270, 5, 34, "Output",ExpressionUUID->"46f18a48-6ca0-4949-af71-5b8db39f50af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85198, 2787, 470, 10, 30, "Input",ExpressionUUID->"df5e9e35-5e7e-4f7d-9c5c-6070d05cab2d"],
Cell[85671, 2799, 727, 20, 51, "Output",ExpressionUUID->"52fec538-3239-4201-9fca-cea19a553695"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86435, 2824, 408, 11, 30, "Input",ExpressionUUID->"1fa68dc1-71a8-4eea-888a-cafa97217866"],
Cell[86846, 2837, 630, 19, 51, "Output",ExpressionUUID->"2e97f5a2-62e3-4188-ae83-b7406b041508"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87513, 2861, 472, 10, 30, "Input",ExpressionUUID->"4f7a5c3f-ab05-4cc1-9553-b8d8b30e0f21"],
Cell[87988, 2873, 8932, 316, 227, "Output",ExpressionUUID->"88f37940-3cef-4157-be80-95860f65d3b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96969, 3195, 347, 6, 54, "Subsection",ExpressionUUID->"33653b8b-208f-4f26-9533-816d8d49b6bc"],
Cell[CellGroupData[{
Cell[97341, 3205, 488, 10, 30, "Input",ExpressionUUID->"2de79ca5-5172-45e0-a94b-8553b65760ad"],
Cell[97832, 3217, 290, 5, 34, "Output",ExpressionUUID->"a83a2699-8c5b-43ed-92bf-2405a632d628"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98159, 3227, 519, 11, 30, "Input",ExpressionUUID->"78cc85c5-7ef6-4d1f-9a57-6faddc1d4f5b"],
Cell[98681, 3240, 885, 25, 54, "Output",ExpressionUUID->"7f8bcb51-3247-4bed-b764-e091de07d07d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99603, 3270, 457, 12, 30, "Input",ExpressionUUID->"1a1db7fb-fcd1-432f-9117-210089b34384"],
Cell[100063, 3284, 790, 24, 54, "Output",ExpressionUUID->"07fd4fac-0f3f-4b32-9995-1cc5b885b402"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100890, 3313, 523, 11, 30, "Input",ExpressionUUID->"b5262e37-3ca1-43d3-bafd-c5c0011bf5e4"],
Cell[101416, 3326, 14496, 530, 473, "Output",ExpressionUUID->"847dd23e-1851-425a-8ea2-4793e74500cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115961, 3862, 347, 6, 54, "Subsection",ExpressionUUID->"2ecb6347-80f8-4137-9f30-4882fb169867"],
Cell[CellGroupData[{
Cell[116333, 3872, 488, 10, 30, "Input",ExpressionUUID->"3c5c51ea-95e9-4446-bc1c-051dd9e487c9"],
Cell[116824, 3884, 290, 5, 34, "Output",ExpressionUUID->"068f72e2-40fa-42c6-bb70-fe838e8c5265"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117151, 3894, 521, 11, 30, "Input",ExpressionUUID->"6a8402f1-d2a6-430b-b955-21afe4967224"],
Cell[117675, 3907, 953, 27, 54, "Output",ExpressionUUID->"38230c88-ecbe-46be-8dce-5472277e851f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118665, 3939, 461, 12, 30, "Input",ExpressionUUID->"f7568fc1-ce22-4d33-83bb-884005b210e9"],
Cell[119129, 3953, 859, 26, 54, "Output",ExpressionUUID->"3848e2b5-79a4-449c-b2b0-11eae566c094"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120025, 3984, 522, 11, 30, "Input",ExpressionUUID->"c150dc69-4627-46bb-b032-aa6d462b377e"],
Cell[120550, 3997, 18539, 673, 627, "Output",ExpressionUUID->"72fd946e-d299-49c2-b5cc-dfa32151ac85"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[139150, 4677, 451, 14, 62, "Section",ExpressionUUID->"852f00ef-3fab-404b-a1d0-aef7c11662a2"],
Cell[139604, 4693, 1303, 40, 52, "Input",ExpressionUUID->"b4f0a97f-d09d-4bbd-bf30-de4cb6a8feb2"],
Cell[CellGroupData[{
Cell[140932, 4737, 153, 3, 54, "Subsection",ExpressionUUID->"a521f7e3-b8a0-4a48-9038-3dc70e856f25"],
Cell[CellGroupData[{
Cell[141110, 4744, 291, 7, 30, "Input",ExpressionUUID->"7c587a4c-d901-45f3-b7e3-a247c59ab098"],
Cell[141404, 4753, 200, 4, 34, "Output",ExpressionUUID->"0fd09153-ccfe-46c5-affb-362782deacfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141641, 4762, 323, 8, 30, "Input",ExpressionUUID->"7ef4b0da-7974-459b-a837-81936e3033a3"],
Cell[141967, 4772, 912, 29, 55, "Output",ExpressionUUID->"5b319270-9259-42e5-90e9-bdbdc4f93ae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142916, 4806, 357, 10, 30, "Input",ExpressionUUID->"701b4835-00ab-4e7a-8770-ca86c988a3dd"],
Cell[143276, 4818, 888, 29, 55, "Output",ExpressionUUID->"9b60ec18-a2d4-434f-a2d6-590c3fb32c03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144201, 4852, 323, 8, 30, "Input",ExpressionUUID->"df8f2775-590d-42e6-a45d-05fa381ffe04"],
Cell[144527, 4862, 14450, 529, 398, "Output",ExpressionUUID->"57ce1f0a-1f64-4355-a30b-82e03d581b07"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159026, 5397, 202, 4, 54, "Subsection",ExpressionUUID->"b86d7058-2050-44ae-a872-4bae008dce9f"],
Cell[CellGroupData[{
Cell[159253, 5405, 342, 8, 30, "Input",ExpressionUUID->"9373d9b5-aa6f-48c9-b5d1-bb9b3e99ab71"],
Cell[159598, 5415, 222, 4, 34, "Output",ExpressionUUID->"9ac50fc7-8699-4129-8253-2dda1b40c790"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159857, 5424, 372, 9, 30, "Input",ExpressionUUID->"ffe736a5-2a4b-4265-b8b6-3bc164143a31"],
Cell[160232, 5435, 1357, 44, 55, "Output",ExpressionUUID->"594e9676-2fd7-4e15-b8a5-6a62a4dec136"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161626, 5484, 408, 11, 30, "Input",ExpressionUUID->"628d3d77-896d-48e2-9c29-da5ffabe5d97"],
Cell[162037, 5497, 1333, 44, 55, "Output",ExpressionUUID->"ffd4d5a4-007f-478d-b782-054e488bc249"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163407, 5546, 372, 9, 30, "Input",ExpressionUUID->"da444bb6-12a2-4d5a-8a4d-3ec626132312"],
Cell[163782, 5557, 20373, 741, 485, "Output",ExpressionUUID->"66b654ec-ae9f-4b34-84b6-04b98b84379f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184204, 6304, 201, 4, 54, "Subsection",ExpressionUUID->"68e3b0ae-d75a-4f17-9adb-0755cfe07699"],
Cell[CellGroupData[{
Cell[184430, 6312, 340, 8, 30, "Input",ExpressionUUID->"b6b1f818-62b4-43f2-8437-c1c69e69fbaf"],
Cell[184773, 6322, 224, 4, 34, "Output",ExpressionUUID->"b2f38d53-419b-46e5-9f15-3c1a310a6892"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185034, 6331, 374, 9, 30, "Input",ExpressionUUID->"946ac4bc-0b5a-4467-ae9c-1730e31f16bf"],
Cell[185411, 6342, 1277, 41, 55, "Output",ExpressionUUID->"e2adae93-de9d-479f-bf55-16248e138002"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186725, 6388, 406, 11, 30, "Input",ExpressionUUID->"3d2d9724-f497-45cf-9c2a-258498dc8210"],
Cell[187134, 6401, 1259, 41, 55, "Output",ExpressionUUID->"e2a1a28f-11f2-453f-a27d-522a1062a72c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188430, 6447, 376, 9, 30, "Input",ExpressionUUID->"b3a36981-b6ba-4711-bb57-170fccddd0a3"],
Cell[188809, 6458, 20037, 728, 461, "Output",ExpressionUUID->"1cc115d7-63dd-4648-a34c-0a22b5d9793b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[208907, 7193, 623, 16, 56, "Section",ExpressionUUID->"554af397-312f-4ac4-b186-f14f3c896d84"],
Cell[CellGroupData[{
Cell[209555, 7213, 153, 3, 54, "Subsection",ExpressionUUID->"faeef747-b237-437c-a060-5196bc8bc4bb"],
Cell[209711, 7218, 2669, 77, 124, "Input",ExpressionUUID->"3c7a18c1-34ae-4680-b44b-f2272f0f2850"],
Cell[212383, 7297, 2592, 69, 73, "Input",ExpressionUUID->"e4f0c62b-f59f-4129-b3e4-b327e2a761b0"],
Cell[CellGroupData[{
Cell[215000, 7370, 265, 6, 30, "Input",ExpressionUUID->"ff7c24e1-e0ae-4f23-9fe0-eb933ed12ef8"],
Cell[215268, 7378, 205, 4, 34, "Output",ExpressionUUID->"66fb0e51-0250-4930-ad65-ae90261e7072"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215510, 7387, 662, 16, 73, "Input",ExpressionUUID->"a0e7034b-508e-46fe-a24a-12dbe09bb126"],
Cell[CellGroupData[{
Cell[216197, 7407, 224, 5, 24, "Print",ExpressionUUID->"690297d2-7dcf-4916-b455-f35a06aa152a"],
Cell[216424, 7414, 224, 5, 24, "Print",ExpressionUUID->"31dfa010-d4f4-4823-878c-505e6848543a"],
Cell[216651, 7421, 224, 5, 24, "Print",ExpressionUUID->"61650234-d837-49f7-8adf-6824f8321f85"],
Cell[216878, 7428, 224, 5, 24, "Print",ExpressionUUID->"58ffd05e-34ce-4616-b671-d64b06402c06"],
Cell[217105, 7435, 224, 5, 24, "Print",ExpressionUUID->"e555a853-0340-4e41-a9da-7e3640e30e25"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217390, 7447, 151, 3, 54, "Subsection",ExpressionUUID->"e7ecc6da-036c-4a12-8de8-2a8821d531bc"],
Cell[217544, 7452, 22711, 688, 537, "Input",ExpressionUUID->"9beeb75d-96a6-4b1c-ae3a-1c36511696cf"],
Cell[240258, 8142, 3626, 108, 192, "Input",ExpressionUUID->"82ec7ab2-a1ef-4076-9e38-dc6a9fd4d663"],
Cell[CellGroupData[{
Cell[243909, 8254, 303, 8, 30, "Input",ExpressionUUID->"a4ae1287-b8bf-4b13-9858-da3e3e591490"],
Cell[244215, 8264, 227, 4, 34, "Output",ExpressionUUID->"a500942c-1fe2-489a-93f1-fac1fe73ca5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244479, 8273, 731, 19, 52, "Input",ExpressionUUID->"2e8ebef9-256e-46cc-b0a0-3865599da3d1"],
Cell[CellGroupData[{
Cell[245235, 8296, 346, 9, 25, "Print",ExpressionUUID->"9f8d6e49-e8af-4c30-8f9b-95d910914b88"],
Cell[245584, 8307, 344, 9, 25, "Print",ExpressionUUID->"07e3ee34-f9ad-4025-b279-04b7da566806"],
Cell[245931, 8318, 344, 9, 25, "Print",ExpressionUUID->"5d411ace-bcc6-4de3-a3c1-6f7d302b610c"],
Cell[246278, 8329, 343, 9, 25, "Print",ExpressionUUID->"b90f083f-2e25-481d-a76b-aab9b027f5c1"],
Cell[246624, 8340, 344, 9, 25, "Print",ExpressionUUID->"68fb8488-f0a1-4675-9068-fbf2e256c1c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247029, 8356, 174, 3, 54, "Subsection",ExpressionUUID->"96762ce4-baa9-4c7a-b74f-0f401c4ba71d"],
Cell[247206, 8361, 2002, 64, 56, "Input",ExpressionUUID->"6949fc4c-13ed-4116-9ed3-e29a57a64293"],
Cell[249211, 8427, 11878, 355, 249, "Input",ExpressionUUID->"151eaed7-2782-4a19-9a62-99bfba11f6ec"],
Cell[261092, 8784, 40404, 1167, 774, "Input",ExpressionUUID->"2ba92dd8-7646-4c15-991d-305d91222782"],
Cell[301499, 9953, 59147, 1701, 1110, "Input",ExpressionUUID->"ffb2ae0b-3103-4493-b75a-11056bd4f2dc"],
Cell[360649, 11656, 39480, 1140, 753, "Input",ExpressionUUID->"6abb78f8-8425-444a-a522-9992094b2ea4"],
Cell[400132, 12798, 10755, 320, 249, "Input",ExpressionUUID->"a0daca61-9883-4e14-87f3-c5c39040b838"],
Cell[410890, 13120, 2028, 65, 77, "Input",ExpressionUUID->"281b43a3-6657-44c5-ac81-3e9a2b6ae45c"],
Cell[412921, 13187, 5371, 157, 274, "Input",ExpressionUUID->"b7c6c6a6-c004-402b-a181-d52668a94412"],
Cell[CellGroupData[{
Cell[418317, 13348, 352, 9, 30, "Input",ExpressionUUID->"06f69be2-af26-4cf4-8c8e-3fc1bcda2946"],
Cell[418672, 13359, 249, 4, 34, "Output",ExpressionUUID->"5a62dfe6-ce4c-404d-abd4-099b75446ee2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418958, 13368, 779, 19, 52, "Input",ExpressionUUID->"2e84af3a-d72a-4ea5-8d1d-bcc1f12a0db9"],
Cell[CellGroupData[{
Cell[419762, 13391, 371, 10, 25, "Print",ExpressionUUID->"12d39297-13f4-462d-8cc6-655e286fb4b6"],
Cell[420136, 13403, 371, 10, 25, "Print",ExpressionUUID->"42b4adef-4bb5-4683-8c63-0531f4ad3506"],
Cell[420510, 13415, 373, 10, 25, "Print",ExpressionUUID->"7d285048-439e-4ce2-812e-ef37ac8295bc"],
Cell[420886, 13427, 371, 10, 25, "Print",ExpressionUUID->"4fd267a3-1c3b-45c8-accb-9858c17f7667"],
Cell[421260, 13439, 371, 10, 25, "Print",ExpressionUUID->"1aade83f-479b-4d98-aae5-1ba025004b21"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/HOMFLYPTinvariants.m <==
(* ::Package:: *)

BeginPackage["HOMFLYPTinvariants`"]

x::usage="Global variable";
k::usage="Global variable";
q::usage="Global variable";
A::usage="Global variable";
t::usage="Global variable";
Q::usage="Global variable";
\[Sigma]::usage="Global variable";
i0::usage="Global variable";
tr::usage="Global variable";
tc::usage="Global variable";
a::usage="Global variable";

Begin["`CommonDefinition`"]

  bra[x_]:=x-1/x;

  ListL[r_,s_]:=Per[Table[r,s]];

  Per[\[Lambda]_]:={vlist=Table[Subscript[x, i],{i,Length@\[Lambda]}];Flatten[#,Length@\[Lambda]-1]&@(Table@@({vlist}
            ~Join~ {{First@vlist,0,First@\[Lambda]}}~Join~Reverse[Table[{vlist[[i]],0,Min[vlist[[i-1]],\[Lambda][[i]]]},{i,Length@\[Lambda],2,-1}]]))}[[1]];

  arm[box_,\[Lambda]_]:=\[Lambda][[box[[2]]]]-box[[1]];

  coarm[box_]:=box[[1]]-1;

  leg[box_,\[Lambda]_]:=Length[Select[\[Lambda],#>=box[[1]]&]]-box[[2]];

  coleg[box_]:=box[[2]]-1;

  MoL[Lambda_]:=Plus@@Lambda;
  
  Variable[x_,n_]:={Clear@x,ToExpression[ToString[x]<>ToString[n]]}[[2]];
   
  StringPartGenerate[x_,n_]:=If[ n==0, "",{Clear@x,","<>StringDrop[StringJoin[Table[ToString@x<>ToString@ii<>",",{ii,n}]],-1]}[[2]]];
  
  
End[]



Begin["`TwistFactor`"]
  
  arm := HOMFLYPTinvariants`CommonDefinition`arm;
  leg := HOMFLYPTinvariants`CommonDefinition`leg;
  coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
  coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
  MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
  bra := HOMFLYPTinvariants`CommonDefinition`bra;
  Variable:=  HOMFLYPTinvariants`CommonDefinition`Variable;
  StringPartGenerate :=  HOMFLYPTinvariants`CommonDefinition`StringPartGenerate;
  Per := HOMFLYPTinvariants`CommonDefinition`Per;
  
  
  
  (*Unrefined Twist Factor*)
  
  d[s_,\[Mu]_]:=Product[ bra[q^(s-coleg[{i,j}]) q^coarm[{i,j}]]/bra[q^(leg[{i,j},\[Mu]]+1) q^arm[{i,j},\[Mu]]],{j,Length[\[Mu]]},{i,\[Mu][[j]]}];
  
  QDMatrix[\[Lambda]_,\[Mu]_,m_]:=Module[{$\[Lambda] =\[Lambda], $\[Mu] =\[Mu], $m=m},
  $\[Mu]=Flatten[Append[$\[Mu],Table[0,$m-Length@$\[Mu]]]];
  $\[Lambda]=Flatten[Append[$\[Lambda],Table[0,$m-Length@$\[Lambda]]]];
Table[QBinomial[$\[Lambda][[i]]+$m-i,$\[Mu][[j]]+$m-j,q^(2)],{i,1,$m},{j,1,$m}]
];
  
  Prefactor[s_,\[Lambda]_,\[Mu]_]:=A^(2 MoL[\[Mu]]) q^(-(s-1)MoL[\[Lambda]]+(s-1) MoL[\[Mu]]) Product[q^(-4coleg[{i,j}]+4coarm[{i,j}]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];
  
  block[s_,\[Lambda]_,\[Mu]_]:=Prefactor[s,\[Lambda],\[Mu]]Det[QDMatrix[\[Lambda],\[Mu],s]];
  
  GenDiagramList[\[Lambda]_,m_]:=Module[{$\[Lambda] = \[Lambda], mm = m-1,\[Mu]List,i},
          \[Mu]List = Table[Variable[\[Mu],i],{i,0,mm}];
          \[Mu]List[[1]] = {$\[Lambda]};
          For[i=1,i<=mm,i++,
              \[Mu]List[[i+1]] = Map[Per,\[Mu]List[[i]],{i}];
             ];
          Return[\[Mu]List];
  ];
  
  Evaluateblock[\[Lambda]_,m_,s_]:=Module[{mm=m,i,result="",addterm},
      For[i=1,i<=mm-1,i++,
           addterm = "HOMFLYPTinvariants`TwistFactor`block["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket]"<>",HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[m]<>"]\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i]<>"\[RightDoubleBracket]]";
           result = addterm<>result;
         ];
      Return[result<>"HOMFLYPTinvariants`TwistFactor`d["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[mm]<>",1"<>StringPartGenerate[k,mm-1]<>"\[RightDoubleBracket]]"];
];
  
  IteratorGenerator[\[Lambda]_,m_]:=Module[{mm=m,$\[Lambda] = \[Lambda]},
    Table[{ToString[Variable[k,i]]<>",Length@((HOMFLYPTinvariants`TwistFactor`GenDiagramList["<>ToString[$\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket])"},{i,1,mm-1}]
 ];
 
 UnrefinedFFactor[\[Lambda]_,m_,s_]:=ToExpression["Sum["<>Evaluateblock[\[Lambda],m,s]<>","<>StringDrop[StringDrop[ToString[IteratorGenerator[\[Lambda],m]],1],-1]<>"]"](d[s,\[Lambda]])^(-1);
  
 
 Ftrefoil[\[Lambda]_]:=(-A^2)^MoL@(\[Lambda]) Product[q^(2arm[{i,j},\[Lambda]]) q^(-2leg[{i,j},\[Lambda]]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}];
 

 UnrefinedTWFactor[\[Lambda]_,m_,s_]:=If[m==-1,1,If[m==1,Ftrefoil[\[Lambda]],If[m<0,UnrefinedFFactor[\[Lambda],-m,s]/.{A->A^(-1),q->q^(-1)},UnrefinedFFactor[\[Lambda],m,s]Ftrefoil[\[Lambda]]]]];





(*Semistandard Young Tableaux*)

Shape[SSYT_]:=Table[Length[SSYT[[i]]],{i,1,Length@SSYT}];

ConjugateeTableau[tablea_]:=Module[{t=tablea,\[Lambda], con\[Lambda], i,j,kk},
     \[Lambda]=Shape[t];
     con\[Lambda] = If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
     Return[Table[t[[kk,j]],{j,Length@con\[Lambda]},{kk,con\[Lambda][[j]]}]];
]

row[length_,maxNum_]:=
Module[{iter,expr},
iter=Table[
{Symbol["i"<>ToString[kk]],Symbol["i"<>ToString[kk-1]],maxNum},
{kk,length}]/.i0->Nothing;
expr=Table[Symbol["i"<>ToString@kk],{kk,length}];
Flatten[
Table@@Join[{Evaluate@expr},Evaluate@iter],length-1]
]

tableaux[shape_,maxNum_]:=
Module[{rows},
rows=row[#,maxNum]&/@shape;
Flatten[
Outer[List,Sequence@@rows,1],Length[shape]-1]
]

validTableauxQ[p_]:=
AllTrue[p,OrderedQ[#,Less]&]


SemistandardTableaux[shape_,maxNum_]:=
Module[{p},
p=ConjugateeTableau/@tableaux[shape,maxNum];
ConjugateeTableau/@Select[p,validTableauxQ]
]

(*Reversed tableaux*)

Reverestablau[young_,max_]:=Module[{y=young,m= max,SSYTs},
SSYTs = SemistandardTableaux[y, m];
Return[m + 1 - SSYTs];
]

(*Horizontal Strips*)

RemoveFromYoung[SSYT_,number_]:=Module[{S=SSYT,n=number, ans={},i,removedrow},
For[i=1, i<=Length@S,i++,
removedrow = DeleteCases[S[[i]],n];
If[removedrow !={}, 
ans = Append[ans,removedrow]];
];
Return[ans];
]



HorizontalStrips[SSYT_, maxn_]:=Module[{S=SSYT,mn=maxn,ans={},rssyt,young,i},
   rssyt = S;
young = Shape[rssyt];
ans= Append[ans,young];
For[i=mn, i>0,i--,
rssyt = RemoveFromYoung[rssyt, i];
young = Shape[rssyt];
ans = Append[ans, young];
];
Return[ans];
]

(*psi and Psi*)

b[young_,i_,j_]:=(1-q^arm[{j,i},young] t^(leg[{j,i},young]+1))/(1-q^(arm[{j,i},young]+1) t^leg[{j,i},young])


SkewTableauChain[\[Mu]_,\[Lambda]_]:=Module[{m=\[Mu],l=\[Lambda],skewTableau,i,j},
     skewTableau=Table[1,{i,Length@l},{j,l[[i]]}];
     For[i=1,i<=Length@m,i++,
         For[j=1, j<=m[[i]],j++,
             skewTableau[[i,j]]= 0;
            ];
         ];
Return[skewTableau];
]



BoxInSkew[skewtableau_]:=Module[{skt=skewtableau,list={},ans={},j,i,kk,conskew},
conskew = ConjugateeTableau[skt];
For [j =1, j<=Length@conskew, j++,
If [conskew[[j,-1]]==0,list = Append[list,j]];];
For[i=1, i<=Length@skt, i++,
If[skt[[i,-1]]!=0,
For [kk =1, kk <=Length@list, kk++,
If[list[[kk]]<= Length@skt[[i]],
ans = Append[ans,{i,list[[kk]]}]];
];
];
];
Return[ans];
]

psi[\[Lambda]_,\[Mu]_]:=Module[{l=\[Lambda],m=\[Mu],list,i},
list = BoxInSkew[SkewTableauChain[m,l]];
Return[Product[b[m,list[[i,1]],list[[i,2]]]/b[l,list[[i,1]],list[[i,2]]],{i,1,Length@list}]];
]

Psi[SSYT_,number_]:=Module[{S=SSYT,n=number,youngs},
youngs=HorizontalStrips[S,n];
Return[Product[psi[youngs[[i]],youngs[[i+1]]],{i,Length@youngs-1}]];
]

(*shifted Macdonald polynomial*)


Variablex[n_]:={Clear@x,ToExpression[ToString[x]<>ToString[n]]}[[2]]

xTableShift[SSYT_]:=Product[t^(1-SSYT[[i,j]]) (Variablex[SSYT[[i,j]]]-q^coarm[{j,i}] t^-coleg[{j,i}]),{i,Length@SSYT},{j,Length@SSYT[[i]]}]

ShiftedMacdonald[young_,n_]:=Module[{y = young, nn=n,SST,Psilist,RSST,i,j},
If[young=={},Return[1],
SST = SemistandardTableaux[y,nn];
Psilist = Table[Psi[SST[[i]],nn],{i,Length@SST}];
RSST = Reverestablau[y,nn];
Return[Sum[Psilist[[j]]xTableShift[RSST[[j]]],{j,Length@SST}]];
]
]




(* qt- Binomial Formula*)

BinomialFormulaqtpre[\[Lambda]_,\[Mu]_]:=Module[{l=\[Lambda],m=\[Mu],xmTable,xlTable},
xmTable = Table[Variablex[i],{i,1,Length@m}];
xlTable = Table[Variablex[i],{i,1,Length@l}];
(ShiftedMacdonald[m,Length@l]/.Table[Rule[xlTable[[i]],q^l[[i]]],{i,1,Length@l}])/(ShiftedMacdonald[m,Length@m]/.Table[Rule[xmTable[[i]],q^m[[i]]],{i,1,Length@m}])
 ]
 
BinomialFormulaqt[\[Lambda]_,\[Mu]_,s_]:=(BinomialFormulaqtpre[\[Lambda],\[Mu]]/.{q->q^2,t->t^2})((ShiftedMacdonald[\[Lambda],s]/.Table[Rule[Variablex[i],0],{i,1,s}])/(ShiftedMacdonald[\[Mu],s]/.Table[Rule[Variablex[i],0],{i,1,s}])/.{q->q^-2,t->t^-2})


(*Refined Twist Factor*)

PerdZ[\[Lambda]_]:=Module[{$\[Lambda] = \[Lambda],m,llist },
If[$\[Lambda]=={},Return[{{}}];,
llist= Per[$\[Lambda]];
m= Length@llist;Return[Table[DeleteCases[llist[[i]],0],{i,1,m}]];
]
]

reprefactor[s_,\[Lambda]_,\[Mu]_]:=(-t^(1-s))^(MoL[\[Lambda]]-MoL[\[Mu]]) ((A q)/t)^(2MoL[\[Mu]]) Product[q^(2coarm[{i,j}])t^(-2coleg[{i,j}]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}]Product[q^(2coarm[{i,j}])t^(-2coleg[{i,j}]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];

reblock[s_,\[Lambda]_,\[Mu]_]:=reprefactor[s,\[Lambda],\[Mu]]BinomialFormulaqt[\[Lambda],\[Mu],s];

dref[s_,\[Mu]_]:=Product[(bra[t^(s-coleg[{i,j}]) q^coarm[{i,j}]]/bra[t^(leg[{i,j},\[Mu]]+1) q^arm[{i,j},\[Mu]]]),{j,Length[\[Mu]]},{i,\[Mu][[j]]}];

reGenDiagramList[\[Lambda]_,m_]:=Module[{$\[Lambda] = \[Lambda], mm = m-1,\[Mu]List,i},
\[Mu]List = Table[Variable[\[Mu],i],{i,0,mm}];
\[Mu]List[[1]] = {$\[Lambda]};
For[i=1,i<=mm,i++,
\[Mu]List[[i+1]] = Map[PerdZ,\[Mu]List[[i]],{i}];
];
Return[\[Mu]List];
];

reEvaluateblock[\[Lambda]_,m_,s_]:=Module[{mm=m,i,result="",addterm},
      For[i=1,i<=mm-1,i++,
           addterm = "HOMFLYPTinvariants`TwistFactor`reblock["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket]"<>",HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"]\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i]<>"\[RightDoubleBracket]]";
           result = addterm<>result;
         ];
      Return[result<>"HOMFLYPTinvariants`TwistFactor`dref["<>ToString[s]<>",(HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[mm]<>",1"<>StringPartGenerate[k,mm-1]<>"\[RightDoubleBracket]]"];
];

reIteratorGenerator[\[Lambda]_,m_]:=Module[{mm=m,$\[Lambda] = \[Lambda]},
    Table[{ToString[Variable[k,i]]<>",Length@((HOMFLYPTinvariants`TwistFactor`reGenDiagramList["<>ToString[$\[Lambda]]<>","<>ToString[mm]<>"])\[LeftDoubleBracket]"<>ToString[i+1]<>",1"<>StringPartGenerate[k,i-1]<>"\[RightDoubleBracket])"},{i,1,mm-1}]
];

RefinedFFactor[\[Lambda]_,m_,s_]:=ToExpression["Sum["<>reEvaluateblock[\[Lambda],m,s]<>","<>StringDrop[StringDrop[ToString[reIteratorGenerator[\[Lambda],m]],1],-1]<>"]"](dref[s,\[Lambda]])^(-1);

reFtrefoil[\[Lambda]_,r_,s_]:=(t/q)^(r s) (-A^2 q/t)^MoL@(\[Lambda]) (Product[q^(2arm[{i,j},\[Lambda]]) t^(-2leg[{i,j},\[Lambda]]),{j,Length[\[Lambda]]},{i,\[Lambda][[j]]}]);

RefinedTwFactor[\[Lambda]_,m_,r_,s_]:=If[m==-1,1,If[m==1, reFtrefoil[\[Lambda],r,s],If[m<0,(RefinedFFactor[\[Lambda],-m,s]/.{A->a^(-1),t->t^(-1),q-> q^(-1)}), (RefinedFFactor[\[Lambda],m,s]/.{A->a})reFtrefoil[\[Lambda],r,s]]]]


End[]


(*HOMFLYPT-double-braid*)
Begin["`HOMFLYPT`"]

   d:=HOMFLYPTinvariants`TwistFactor`d;
   UnrefinedTWFactor:=HOMFLYPTinvariants`TwistFactor`UnrefinedTWFactor;
     Per := HOMFLYPTinvariants`CommonDefinition`Per;
     arm := HOMFLYPTinvariants`CommonDefinition`arm;
     leg := HOMFLYPTinvariants`CommonDefinition`leg;
     coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
     coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
     MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
     bra := HOMFLYPTinvariants`CommonDefinition`bra;
   ListL[r_,s_]:=Per[Table[r,s]];
   
   Conjugatee[\[Lambda]_]:=If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
   
   DoubleBraidPolynomial[r_,s_,m_,n_]:=(Sum[
    d[s,ListL[r,s][[kk]]] (d[r,Conjugatee[ListL[r,s][[kk]]]]/.{q->1/q})Product[
   bra[A q^(r+coarm[{i,j}]) q^(-coleg[{i,j}]) ]bra[A q^coarm[{i,j}] q^(-s-coleg[{i,j}])],{j,Length[ListL[r,s][[kk]]]},{i,ListL[r,s][[kk]][[j]]}]UnrefinedTWFactor[ListL[r,s][[kk]],m,s] UnrefinedTWFactor[ListL[r,s][[kk]],n,s]/UnrefinedTWFactor[ListL[r,s][[kk]],1,s],{kk,1,Length@ListL[r,s]}])


End[]


(*Poincare polynomial*)
Begin["`PoincarePolynomial`"]

     dref:=HOMFLYPTinvariants`TwistFactor`dref;
     RefinedTwFactor:=HOMFLYPTinvariants`TwistFactor`RefinedTwFactor;
     PerdZ := HOMFLYPTinvariants`TwistFactor`PerdZ;
     arm := HOMFLYPTinvariants`CommonDefinition`arm;
     leg := HOMFLYPTinvariants`CommonDefinition`leg;
     coarm := HOMFLYPTinvariants`CommonDefinition`coarm;
     coleg := HOMFLYPTinvariants`CommonDefinition`coleg;
     MoL := HOMFLYPTinvariants`CommonDefinition`MoL;
     bra := HOMFLYPTinvariants`CommonDefinition`bra;
     reListL[r_,s_]:=PerdZ[Table[r,s]];
     
     Conjugatee[\[Lambda]_]:=If[\[Lambda]=={},{},Table[Length[Select[\[Lambda],#>=i&]],{i,1,\[Lambda][[1]]}]];
     
     DoubleBraidPolynomial[r_,s_,m_,n_]:=Sum[dref[s,reListL[r,s][[ww]]] (dref[r,Conjugatee[reListL[r,s][[ww]]]]/.{q->1/t,t->1/q})
     Product[bra[A q^(r+coarm[{i,j}]) t^(-coleg[{i,j}]) /\[Sigma]]bra[A q^coarm[{i,j}] t^(-s-coleg[{i,j}])\[Sigma]],{j,Length[reListL[r,s][[ww]]]},{i,reListL[r,s][[ww]][[j]]}] 
     (RefinedTwFactor[reListL[r,s][[ww]],m,r,s]/RefinedTwFactor[reListL[r,s][[ww]],-1,r,s] RefinedTwFactor[reListL[r,s][[ww]],n,r,s]/RefinedTwFactor[reListL[r,s][[ww]],1,r,s]),{ww,1,Length@reListL[r,s]}]/.{q->-tc,t->1/tr, A->a Sqrt[-tr tc],\[Sigma]-> tr^(-s) Q^(-1)}


End[]


EndPackage[]

